Persistence Pays: Square-root condition-number dependence for Metropolis-adjusted kinetic Langevin Monte Carlo with a non-reversibly updated accept/reject uniform

We prove accelerated mixing for a Metropolis-adjusted kinetic Langevin sampler: the OBABO splitting with friction $2\sqrt m$, adjusted with Neal's non-reversibly updated uniform, which is redrawn after every epoch of $E$ steps. For targets $e^{-U}$ on $\mathbb{R}^d$ with $mI\preceq\nabla^2U\preceq LI$ and an $L_H$-Lipschitz Hessian, started from a Gaussian at an approximate minimizer, the chain reaches total variation accuracy $\varepsilon$ after $\tilde O\big(\sqrt{\kappa d}+\sqrt{L_H}(d/m)^{3/4}\big)$ gradient evaluations, where $\kappa=L/m$ and $\tilde O$ hides logarithmic factors. The $\sqrt\kappa$ term is necessary, already on Gaussian targets. The proof discretizes Lu's entropic hypocoercivity by means of an entropy inequality for free transport, so that the relative entropy of the unadjusted chain decays at a rate of order $\sqrt m$ up to a discretization bias. With the non-reversibly updated uniform, the leading energy errors of velocity Verlet telescope along a path. A coupling argument combines the two. On Bayesian logistic regression posteriors for two standard data sets, which satisfy these assumptions, the gradient cost of the chain with the non-reversibly updated uniform grows roughly like the square root of the condition number at the posterior mode, and that of standard adjusted OBABO roughly like its $3/4$ power.

==> anc/README.md <==
# Code and data for "Persistence Pays: Square-root condition-number dependence for Metropolis-adjusted kinetic Langevin Monte Carlo with a non-reversibly updated accept/reject uniform"

Requirements: python3 with numpy, numba, matplotlib, and scikit-learn (for the breast cancer data).

figs/make_fig_*.py      draw the figures from the stored data in figs/ (*.jsonl, *.json):
  make_fig_schematic.py Figure 1   (data: neal_schematic.json)
  make_fig_neal.py      Figure 2   (data: neal_trace.json)
  make_fig_trap.py      Figure 3   (closed form)
  make_fig_logit.py     Figure 4   (data: logistic_bc_final.jsonl, logistic_sonar_final.jsonl)
figs/sim/               simulations for Section 7 and Figures 1, 2, 4
                        logistic_sweep.py and logistic_global.py APPEND one row per run to their output
                        file; the commands below write to new files repro_*.jsonl, to be compared with the
                        stored logistic_*.jsonl. Delete a repro_*.jsonl file before rerunning a command.
  logistic.py           Bayesian logistic regression target; LOGIT_DATA=breast_cancer (default, from
                        scikit-learn) or LOGIT_DATA=sonar (data/sonar.all-data)
  logistic_sweep.py     step 1/sqrt(Lhat), Lhat the largest Hessian eigenvalue at the mode (Figure 4):
                        LOGIT_DATA=breast_cancer python3 logistic_sweep.py ../repro_bc_final.jsonl 0.2,0.4,0.8,1.6,3.2,6.4,12.8,25.6,51.2 1,2 1000 32 1.0
                        LOGIT_DATA=sonar python3 logistic_sweep.py ../repro_sonar_final.jsonl 0.25,0.5,1,2,4,8,16,32,64 1,2 1000 32 1.0
                        (s = 128, excluded in Section 7 for its 25% rejection rate: logistic_sonar_s128.jsonl)
  logistic_global.py    step c/sqrt(L), c = 2/sqrt(d+2), L the global bound of Section 7:
                        LOGIT_DATA=breast_cancer python3 logistic_global.py ../repro_bc_global.jsonl 0.2,0.8,3.2 400 16
                        LOGIT_DATA=sonar python3 logistic_global.py ../repro_sonar_global.jsonl 0.25,1,4 400 16
  logistic_hess.py      quantiles of the largest Hessian eigenvalue along the chain, relative to Lhat:
                        LOGIT_DATA=breast_cancer python3 logistic_hess.py 12.8
                        LOGIT_DATA=sonar python3 logistic_hess.py 16
  logit_figs.py         data for Figures 1 and 2 on the Sonar posterior:
                        python3 logit_figs.py schematic 16 0.7 9
                        python3 logit_figs.py trace 2,16 0.7 3
                        python3 logit_figs.py explore 16 0.7   (rejection counts over 40 runs)
  data/sonar.all-data   UCI Sonar data (Sejnowski and Gorman)
figs/empirical/         chain engine (lib.py: OBABO with a fresh or non-reversibly updated uniform; block-mean IAT)
Mode 1 = fresh uniform at every step, mode 2 = non-reversibly updated uniform redrawn once per unit of time.


==> anc/figs/empirical/lib.py <==
# Engine for the empirical kappa-exponent study (empirical_exponent.md).
# Adjusted OBABO: O(h/2) [B(h/2) A(h) B(h/2) + Metropolis, flip v on reject] O(h/2), gamma = 2 sqrt(m), m = 1.
# mode 0: unadjusted; mode 1: standard MH (fresh uniform each step);
# mode 2: Neal persistent uniform (arXiv:2001.11950) with drift 0 inside an epoch and a fresh uniform at
#         every epoch boundary (E steps): ell = -log|w| ~ Exp(1); accept iff ell > dH; on accept ell -= dH.
# Targets: ug(x, g, P, M) -> U, writes grad into g.  All targets have m = 1 exactly; L stated per target.
import numpy as np
from numba import njit

# ---------------------------------------------------------------- targets
@njit(cache=True)
def ug_gauss(x, g, P, M):
    d = x.shape[0]; U = 0.0
    for i in range(d):
        s = 0.0
        for j in range(d):
            s += M[i, j] * x[j]
        g[i] = s; U += 0.5 * s * x[i]
    return U

@njit(cache=True)
def ug_logreg(x, g, P, M):
    # U = sum_i softplus(-b_i.x) + |x|^2/2 ; rows of M are b_i = y_i a_i
    n, d = M.shape; U = 0.0
    for i in range(d):
        g[i] = x[i]; U += 0.5 * x[i] * x[i]
    for k in range(n):
        t = 0.0
        for i in range(d):
            t += M[k, i] * x[i]
        # softplus(-t)
        if t > 0:
            U += np.log1p(np.exp(-t)); s = np.exp(-t) / (1.0 + np.exp(-t))
        else:
            U += -t + np.log1p(np.exp(t)); s = 1.0 / (1.0 + np.exp(t))
        for i in range(d):
            g[i] -= s * M[k, i]
    return U

@njit(cache=True)
def _ramp(t):
    # returns (IIS, IS, S): S = smoothstep second derivative profile, IS = int S, IIS = int IS
    if t <= 0.0:
        return 0.0, 0.0, 0.0
    if t >= 1.0:
        return 0.5 * t * t - 0.5 * t + 0.15, t - 0.5, 1.0
    return t**4 / 4 - t**5 / 10, t**3 - t**4 / 2, 3 * t * t - 2 * t**3

@njit(cache=True)
def ug_tube(x, g, P, M):
    # P = [kappa, rho, eps, a, k, lamz]; y = x[:k], z = x[k:]
    # U = |y - a e1|^2/2 + (kappa-1) f(|y|) + lamz |z|^2/2, f'' = smoothstep((r-rho)/eps)
    kap = P[0]; rho = P[1]; eps = P[2]; a = P[3]; k = int(P[4]); lz = P[5]
    d = x.shape[0]; U = 0.0; r2 = 0.0
    for i in range(k):
        r2 += x[i] * x[i]
    r = np.sqrt(r2)
    F, F1, F2 = _ramp((r - rho) / eps)
    f = eps * eps * F; fp = eps * F1
    U += (kap - 1.0) * f
    for i in range(k):
        yi = x[i] - (a if i == 0 else 0.0)
        U += 0.5 * yi * yi
        g[i] = yi + ((kap - 1.0) * fp * x[i] / r if r > 0 else 0.0)
    for i in range(k, d):
        U += 0.5 * lz * x[i] * x[i]; g[i] = lz * x[i]
    return U

@njit(cache=True)
def ug_poly(x, g, P, M):
    # P = [w, b, eps, ax, ay, n, lamz, phase]; regular n-gon {<a_j,y> <= b}, y = x[:2]
    w = P[0]; b = P[1]; eps = P[2]; ax = P[3]; ay = P[4]; n = int(P[5]); lz = P[6]; ph = P[7]
    d = x.shape[0]
    y0 = x[0] - ax; y1 = x[1] - ay
    U = 0.5 * (y0 * y0 + y1 * y1); g[0] = y0; g[1] = y1
    for j in range(n):
        th = ph + 2 * np.pi * j / n; c = np.cos(th); s = np.sin(th)
        t = (c * x[0] + s * x[1] - b) / eps
        F, F1, F2 = _ramp(t)
        U += w * eps * eps * F
        g[0] += w * eps * F1 * c; g[1] += w * eps * F1 * s
    for i in range(2, d):
        U += 0.5 * lz * x[i] * x[i]; g[i] = lz * x[i]
    return U

@njit(cache=True)
def _chi0(s):
    # smooth step: 0 for s <= -1, 1 for s >= 0, C^infty
    if s <= -1.0:
        return 0.0, 0.0
    if s >= 0.0:
        return 1.0, 0.0
    t = s + 1.0
    def ff(u):
        return np.exp(-1.0 / u) if u > 0 else 0.0
    a = ff(t); b2 = ff(1 - t)
    da = a / (t * t) if t > 0 else 0.0
    db = -b2 / ((1 - t) ** 2) if t < 1 else 0.0
    S = a + b2
    return a / S, (da * S - a * (da + db)) / (S * S)

@njit(cache=True)
def ug_aop(x, g, P, M):
    # AOP Prop. realize, plane case (gamma <= 2 sqrt m), k = 2, rescaled U_s(x) = s^2 U(x/s).
    # P = [m, L, omega, s, cgap, delta]; x = (xbar(2), y(2), w(rest)).
    # A(t) = c0 + R(omega t) diag(-N0, N0) R(omega t)^T, N0 = (L-m)/2 - cgap; B(sig) = chi0(sig)(A(-sig) - c0)
    m = P[0]; L = P[1]; om = P[2]; s = P[3]; cg = P[4]; dl = P[5]
    d = x.shape[0]
    al = min(cg, m / 8.0, 0.5 * (L - m)); ell = m + al; c0 = 0.5 * (m + L); N0 = 0.5 * (L - m) - cg
    X0 = x[0] / s; X1 = x[1] / s; Y0 = x[2] / s; Y1 = x[3] / s
    r = np.sqrt(X0 * X0 + X1 * X1)
    U = 0.5 * ell * r * r + 0.5 * c0 * (Y0 * Y0 + Y1 * Y1)
    G0 = ell * X0; G1 = ell * X1; G2 = c0 * Y0; G3 = c0 * Y1
    for i in range(4, d):
        U += 0.5 * c0 * (x[i] / s) ** 2; g[i] = s * c0 * (x[i] / s)
    if r > 0:
        sig = np.log(r)
        ch, dch = _chi0(sig)
        if ch > 0 or dch != 0:
            th = -om * sig   # angle of A(-sig)
            ct = np.cos(2 * th); st = np.sin(2 * th)
            # R diag(-N0,N0) R^T = N0 * [[-cos2th, -sin2th],[-sin2th, cos2th]]
            Q00 = -N0 * ct; Q01 = -N0 * st; Q11 = N0 * ct
            # d/dsig of Q(th(sig)): dth/dsig = -om ; dQ/dth = N0*[[2 sin2th, -2cos2th],[-2cos2th,-2 sin2th]]
            D00 = -om * N0 * 2 * st; D01 = -om * N0 * (-2 * ct); D11 = -om * N0 * (-2 * st)
            B00 = ch * Q00; B01 = ch * Q01; B11 = ch * Q11
            Bp00 = dch * Q00 + ch * D00; Bp01 = dch * Q01 + ch * D01; Bp11 = dch * Q11 + ch * D11
            u0 = Y0 / (dl * r); u1 = Y1 / (dl * r)
            sq = u0 * u0 + u1 * u1; gg = 1.0 / (1.0 + sq)
            Bu0 = B00 * u0 + B01 * u1; Bu1 = B01 * u0 + B11 * u1
            q = u0 * Bu0 + u1 * Bu1
            Phi = 0.5 * q * gg
            Phip = 0.5 * (u0 * (Bp00 * u0 + Bp01 * u1) + u1 * (Bp01 * u0 + Bp11 * u1)) * gg
            gP0 = gg * Bu0 - gg * gg * q * u0; gP1 = gg * Bu1 - gg * gg * q * u1
            Gv = dl * dl * r * r * Phi
            Gy0 = dl * r * gP0; Gy1 = dl * r * gP1
            rGr = dl * dl * (2 * Phi + Phip - (u0 * gP0 + u1 * gP1))   # r^{-1} G_r
            U += Gv
            G0 += rGr * X0; G1 += rGr * X1; G2 += Gy0; G3 += Gy1
    g[0] = s * G0; g[1] = s * G1; g[2] = s * G2; g[3] = s * G3
    return s * s * U

# ---------------------------------------------------------------- chain
@njit(cache=True)
def run_chain(ug, P, M, X, V, h, gam, nsteps, mode, E, every, burn, seed, Lam0):
    """X, V: (N, d) initial states (modified in place). Lam0: (N,) initial ell for mode 2 (refreshed at
    step 0 anyway). Observables obs = (x_1..x_d, |x|^2, U). After `burn` steps, records the BLOCK MEAN of obs
    over each window of `every` consecutive steps (block means remove stroboscopic aliasing of stiff
    oscillations; the integrated autocorrelation time is recovered by normalizing with the instantaneous
    variance, see iat_all). Returns rec (nrec, N, d+2) block means, inst (same shape) instantaneous values at block ends, S1, S2 (N, d+2) instantaneous sums / sums of squares
    over all post-burn steps, number of rejections, number of proposals."""
    np.random.seed(seed)
    N, d = X.shape
    eta = np.exp(-gam * h / 2); sg = np.sqrt(1 - eta * eta)
    nrec = (nsteps - burn) // every
    rec = np.zeros((max(nrec, 0), N, d + 2)); inst = np.zeros((max(nrec, 0), N, d + 2))
    S1 = np.zeros((N, d + 2)); S2 = np.zeros((N, d + 2))
    g = np.empty(d); g1 = np.empty(d); x1 = np.empty(d); v1 = np.empty(d); ob = np.empty(d + 2)
    rej = 0; prop = 0
    for c in range(N):
        x = X[c]; v = V[c]
        ell = Lam0[c]
        U = ug(x, g, P, M)
        for k in range(nsteps):
            if mode == 2 and k % E == 0:
                ell = np.random.exponential(1.0)
            for i in range(d):
                v[i] = eta * v[i] + sg * np.random.standard_normal()
            K0 = 0.0
            for i in range(d):
                K0 += v[i] * v[i]
            for i in range(d):
                v1[i] = v[i] - 0.5 * h * g[i]
                x1[i] = x[i] + h * v1[i]
            U1 = ug(x1, g1, P, M)
            K1 = 0.0
            for i in range(d):
                v1[i] = v1[i] - 0.5 * h * g1[i]
                K1 += v1[i] * v1[i]
            dH = U1 - U + 0.5 * (K1 - K0)
            if mode == 0:
                acc = True
            elif mode == 1:
                acc = dH <= 0 or np.random.random() < np.exp(-dH)
            else:
                acc = ell > dH
                if acc:
                    ell -= dH
            if not (dH == dH):
                acc = False
            if k >= burn:
                prop += 1
            if acc:
                for i in range(d):
                    x[i] = x1[i]; v[i] = v1[i]; g[i] = g1[i]
                U = U1
            else:
                if k >= burn:
                    rej += 1
                for i in range(d):
                    v[i] = -v[i]
            for i in range(d):
                v[i] = eta * v[i] + sg * np.random.standard_normal()
            if k >= burn:
                ir = (k - burn) // every
                if ir < nrec:
                    r2 = 0.0
                    for i in range(d):
                        ob[i] = x[i]; r2 += x[i] * x[i]
                    ob[d] = r2; ob[d + 1] = U
                    for j in range(d + 2):
                        rec[ir, c, j] += ob[j] / every
                        S1[c, j] += ob[j]; S2[c, j] += ob[j] * ob[j]
                    if (k - burn) % every == every - 1:
                        for j in range(d + 2):
                            inst[ir, c, j] = ob[j]
    return rec, inst, S1, S2, rej, prop

# ---------------------------------------------------------------- analysis
def iat_sokal(Y, dt, var0, cw=6.0):
    """Y: (n, N) block means of one observable (block length dt in time units), N chains; var0: the
    instantaneous variance. tau = dt * (C_B(0) + 2 sum_k C_B(k)) / var0 (time units), Sokal window."""
    n, N = Y.shape
    Yc = Y - Y.mean()
    F = np.fft.rfft(Yc, n=2 * n, axis=0)
    ac = np.fft.irfft(F * np.conj(F), axis=0)[:n].mean(1) / np.arange(n, 0, -1)
    if var0 <= 0:
        return np.nan, 0
    cs = (ac[0] + 2 * np.cumsum(ac[1:])) / var0
    for M in range(1, n - 1):
        if M >= cw * max(cs[M - 1], 1.0):
            return dt * cs[M - 1], M
    return dt * cs[-1], n - 1

def iat_all(rec, dt, S1, S2, nsamp, groups=4):
    """IAT for every observable; returns (tau_max, se, which, taus) with SE from chain groups.
    S1, S2: (N, k) instantaneous sums; nsamp: instantaneous samples per chain."""
    n, N, k = rec.shape
    mu = S1.sum(0) / (N * nsamp); var0 = S2.sum(0) / (N * nsamp) - mu ** 2
    taus = np.array([iat_sokal(rec[:, :, j], dt, var0[j])[0] for j in range(k)])
    j = int(np.nanargmax(taus))
    gsz = N // groups
    tg = []
    for q in range(groups):
        sl = slice(q * gsz, (q + 1) * gsz)
        m_ = S1[sl, j].sum() / (gsz * nsamp); v_ = S2[sl, j].sum() / (gsz * nsamp) - m_ ** 2
        tg.append(iat_sokal(rec[:, sl, j], dt, v_)[0])
    se = np.nanstd(tg) / np.sqrt(len(tg))
    return taus[j], se, j, taus

def fit_exponent(kap, y, se=None):
    """weighted LS fit log y = a + b log kappa; returns b, se_b."""
    X = np.log(np.asarray(kap, float)); Y = np.log(np.asarray(y, float))
    if se is None:
        w = np.ones_like(X)
    else:
        rel = np.maximum(np.asarray(se, float) / np.asarray(y, float), 0.02)
        w = 1 / rel ** 2
    A = np.c_[np.ones_like(X), X]
    W = np.diag(w)
    cov = np.linalg.inv(A.T @ W @ A)
    beta = cov @ A.T @ W @ Y
    res = Y - A @ beta
    dof = max(len(X) - 2, 1)
    s2 = (w * res ** 2).sum() / dof
    return beta[1], np.sqrt(cov[1, 1] * max(s2, 1.0))

def hess_fd(ug, x, P, M, t=1e-5):
    d = x.shape[0]; H = np.empty((d, d)); gp = np.empty(d); gm = np.empty(d)
    for i in range(d):
        e = np.zeros(d); e[i] = t
        ug(x + e, gp, P, M); ug(x - e, gm, P, M)
        H[:, i] = (gp - gm) / (2 * t)
    return 0.5 * (H + H.T)

@njit(cache=True)
def ug_box(x, g, P, M):
    # P = [kappa, b, eps, a]: U = |x - a 1|^2/2 + (kappa-1) sum_i eps^2 IIS((x_i - b)/eps)  (orthant-corner wall)
    kap = P[0]; b = P[1]; eps = P[2]; a = P[3]
    d = x.shape[0]; U = 0.0
    for i in range(d):
        F, F1, F2 = _ramp((x[i] - b) / eps)
        U += 0.5 * (x[i] - a) ** 2 + (kap - 1) * eps * eps * F
        g[i] = (x[i] - a) + (kap - 1) * eps * F1
    return U


==> anc/figs/empirical/sweep.py <==
# Sweep kappa for a target spec; IAT (time units) of slowest observable for modes unadjusted/std/epoch.
# usage: python3 sweep.py out.jsonl 'name' '{"kw":...}' [kappas] [modes] [T] [N] [cfac]
import sys, json, time
import numpy as np
from lib import run_chain, iat_all, hess_fd
from targets import REG

def hess_diag(t, X, rng, nS=150):
    """Hessian diagnostics along chain samples X (n,d): spectrum range, Hessian deviation from mean
    (op norm, rms), and local Hessian-Lipschitz l_H (directional FD, m = 1)."""
    ug, P, M = t['ug'], t['P'], t['M']; d = t['d']
    idx = rng.choice(len(X), size=min(nS, len(X)), replace=False)
    Hs = np.array([hess_fd(ug, X[i].copy(), P, M) for i in idx])
    ev = np.linalg.eigvalsh(Hs)
    kb = t.get('kb', d)
    evb = np.linalg.eigvalsh(Hs[:, :kb, :kb])
    Hbar = Hs.mean(0)
    dev = np.array([np.linalg.norm(H - Hbar, 2) for H in Hs])
    lH = 0.0
    for i in idx[:60]:
        for _ in range(3):
            u = rng.normal(size=d); u /= np.linalg.norm(u); tt = 0.05 / np.sqrt(max(ev.max(), 1))
            Hp = hess_fd(ug, X[i] + tt * u, P, M, t=1e-3 * tt); Hm = hess_fd(ug, X[i] - tt * u, P, M, t=1e-3 * tt)
            lH = max(lH, np.linalg.norm(Hp - Hm, 2) / (2 * tt))
    return dict(eig_min=float(ev.min()), eig_max=float(ev.max()), lam_max_med=float(np.median(ev[:, -1])),
                lam_min_med=float(np.median(ev[:, 0])),
                lamb_max_med=float(np.median(evb[:, -1])), lamb_max_q90=float(np.quantile(evb[:, -1], 0.9)),
                dev_rms=float(np.sqrt((dev ** 2).mean())), dev_max=float(dev.max()), lH_chain=float(lH))

def run_one(t, kap, mode, c, T, N, dt=0.1, burn_t=60.0, seed=1, Et=1.0):
    seed = int(seed)
    d = t['d']; h = c / np.sqrt(kap)
    rng = np.random.default_rng(seed)
    X = np.tile(t['x0'], (N, 1)) + 0.01 * rng.normal(size=(N, d)); V = rng.normal(size=(N, d))
    ev = max(1, int(round(dt / h))); burn = int(burn_t / h); ns = burn + int(T / h)
    E = max(1, int(round(Et / h)))
    t0 = time.time()
    rec, inst, S1, S2, rej, prop = run_chain(t['ug'], t['P'], t['M'], X, V, h, 2.0, ns, mode, E, ev, burn,
                                       seed + 7 * mode, np.ones(N))
    el = time.time() - t0
    if not np.all(np.isfinite(rec)):
        return dict(tau=np.nan, se=np.nan, rej=rej / max(prop, 1), which=-1, secs=el), inst
    tau, se, j, taus = iat_all(rec, ev * h, S1, S2, rec.shape[0] * ev)
    return dict(tau=float(tau), se=float(se), which=int(j), rej=rej / max(prop, 1), secs=el,
                taus=[float(a) for a in taus], h=h, mean_U=float(rec[:, :, -1].mean())), inst

if __name__ == "__main__":
    out = sys.argv[1]; name = sys.argv[2]; kw = json.loads(sys.argv[3])
    kaps = [float(a) for a in (sys.argv[4] if len(sys.argv) > 4 else "16,64,256,1024,4096,16384").split(',')]
    modes = [int(a) for a in (sys.argv[5] if len(sys.argv) > 5 else "0,1,2").split(',')]
    T = float(sys.argv[6]) if len(sys.argv) > 6 else 600.0
    N = int(sys.argv[7]) if len(sys.argv) > 7 else 16
    cfac = float(sys.argv[8]) if len(sys.argv) > 8 else 1.0
    for kap in kaps:
        t = REG[name](kap, **kw); d = t['d']
        c = cfac / np.sqrt(d + 2)
        diag = None
        for mode in modes:
            r, rec = run_one(t, kap, mode, c, T, N)
            if mode == 2 and np.isfinite(r['tau']):
                Xs = rec[::max(1, rec.shape[0] // 400), :, :d].reshape(-1, d)
                diag = hess_diag(t, Xs, np.random.default_rng(5))
            row = dict(target=name, kw=kw, desc=t['desc'], kappa=kap, d=d, c=c, mode=mode, T=T, N=N,
                       lH_an=float(t['lH_an']) if t['lH_an'] == t['lH_an'] else None, **r)
            if mode == 2: row['hess'] = diag
            print(json.dumps({k: (round(v, 4) if isinstance(v, float) else v) for k, v in row.items()
                              if k not in ('taus', 'desc')}), flush=True)
            with open(out, 'a') as f:
                f.write(json.dumps(row) + "\n")


==> anc/figs/empirical/targets.py <==
# Target registry: name -> builder(kappa, **kw) returning dict(ug, P, M, d, x0, info)
import numpy as np
from lib import ug_gauss, ug_logreg, ug_tube, ug_poly, ug_aop, ug_box

def rot(d, seed):
    q, r = np.linalg.qr(np.random.default_rng(seed).normal(size=(d, d)))
    return q * np.sign(np.diag(r))

def gauss1(kap, d=10, seed=0):
    Q = rot(d, seed); lam = np.r_[1.0, np.full(d - 1, kap)]
    M = (Q * lam) @ Q.T
    return dict(ug=ug_gauss, P=np.zeros(1), M=M, d=d, x0=np.zeros(d),
                lH_an=0.0, desc=f"Gaussian, 1 soft + {d-1} stiff, rotated")

def gausslog(kap, d=10, seed=0):
    Q = rot(d, seed); lam = np.geomspace(1.0, kap, d)
    M = (Q * lam) @ Q.T
    return dict(ug=ug_gauss, P=np.zeros(1), M=M, d=d, x0=np.zeros(d), lH_an=0.0,
                desc="Gaussian, log-spaced spectrum, rotated")

def logreg(kap, d=10, n=None, sep=1.0, seed=0):
    # rows b_i = y_i a_i, a_i = s z_i; labels y_i = sign(z_i1 + 0.3 noise)*... near-separable along e1
    rng = np.random.default_rng(seed); n = n or 10 * d
    Z = rng.normal(size=(n, d)); lab = np.sign(Z[:, 0] * sep + 0.3 * rng.normal(size=n))
    lam = np.linalg.eigvalsh(Z.T @ Z)[-1]
    s = np.sqrt(4 * (kap - 1) / lam)          # so that L = 1 + s^2 lam/4 = kappa exactly (sup bound)
    B = (lab[:, None] * Z) * s
    # analytic l_H bound: L_H <= max_u sum_i |sigma'''| |b_i.u|^3 <= (1/(6 sqrt 3)) sum |b_i|^3
    lH = (np.abs(np.linalg.norm(B, axis=1)) ** 3).sum() / (6 * np.sqrt(3))
    return dict(ug=ug_logreg, P=np.zeros(1), M=B, d=d, x0=np.zeros(d), lH_an=lH,
                desc=f"logistic regression n={n}, near-separable, prior N(0,I)")

def tube(kap, d=4, k=2, rho=None, eps=None, off=2.0, lamz=None, epow=0.0, opow=0.0):
    off = off * kap ** opow
    rho = np.sqrt(d) if rho is None else rho
    eps = (1.5 * np.sqrt(d) if eps is None else eps) * kap ** (-epow)
    lamz = kap if lamz is None else lamz
    P = np.array([kap, rho, eps, rho + off, k, lamz])
    x0 = np.zeros(d); x0[0] = rho + 0.5 * eps
    lH = (kap - 1) * (1.5 / eps + 2.0 / rho)
    return dict(ug=ug_tube, P=P, M=np.zeros((1, 1)), d=d, x0=x0, lH_an=lH, kb=k,
                desc=f"convex wall |y|>=rho (k={k}), rho={rho:.3g}, ramp eps={eps:.3g}, center offset {off}")

def poly(kap, d=2, n=3, b=1.0, eps=None, ax=2.5, ay=0.0, lamz=None, phase=0.0, epow=0.0, opow=0.0):
    ax = ax * kap ** opow; ay = ay * kap ** opow
    eps = (2 * np.sqrt(d) if eps is None else eps) * kap ** (-epow)
    lamz = kap if lamz is None else lamz
    # mu = sup lambda_max(sum_j S_j a_j a_j^T): numerically over far points + grid
    th = phase + 2 * np.pi * np.arange(n) / n; A = np.c_[np.cos(th), np.sin(th)]
    mu = 0
    for R in [b, b + eps, 3 * (b + eps), 1e4]:
        for ph in np.linspace(0, 2 * np.pi, 721):
            y = R * np.array([np.cos(ph), np.sin(ph)])
            t = np.clip((A @ y - b) / eps, 0, 1); S = 3 * t * t - 2 * t ** 3
            mu = max(mu, np.linalg.eigvalsh((A.T * S) @ A)[-1])
    w = (kap - 1) / mu
    P = np.array([w, b, eps, ax, ay, n, lamz, phase])
    lH = w * 1.5 / eps * mu
    return dict(ug=ug_poly, P=P, M=np.zeros((1, 1)), d=d, kb=2, x0=np.array([ax, ay] + [0.0] * (d - 2)) * 0.5,
                lH_an=lH, desc=f"convex {n}-gon wall b={b}, ramp eps={eps:.3g}, center ({ax},{ay})")

def aop(kap, d=4, om=1.0, s=0.2):
    m, L = 1.0, kap; cg = m / 8; N0 = (L - m) / 2 - cg; al = min(cg, m / 8, (L - m) / 2)
    K1 = 1.4 * N0 + 0.8 * 2 * N0 * om; K2 = 2.25 * N0 + 2 * 2 * N0 * om + 0.5 * 4 * N0 * om ** 2
    dl = min(1, al / (8 * (1 + K1)), np.sqrt(al / (8 * (1 + K2))))
    P = np.array([m, L, om, s, cg, dl])
    x0 = np.zeros(d); x0[0] = 1.0
    return dict(ug=ug_aop, P=P, M=np.zeros((1, 1)), d=d, x0=x0, lH_an=np.nan,
                desc=f"AOP Prop. realize (plane, k=2), omega={om}, scale s={s}, delta={dl:.2e}")

def box(kap, d=4, b=0.0, eps=None, off=1.0, epow=0.0, opow=0.0):
    eps = (1.5 * np.sqrt(d) if eps is None else eps) * kap ** (-epow)
    a = b + off * kap ** opow
    P = np.array([kap, b, eps, a])
    return dict(ug=ug_box, P=P, M=np.zeros((1, 1)), d=d, x0=np.full(d, b), lH_an=(kap - 1) * 1.5 / eps, kb=d,
                desc=f"orthant-corner wall x_i<=b (separable, MH-coupled), eps={eps:.3g}, center b+{off}k^{opow}")

REG = dict(box=box, gauss1=gauss1, gausslog=gausslog, logreg=logreg, tube=tube, poly=poly, aop=aop)


==> anc/figs/logistic_bc_final.jsonl <==
{"target": "logistic_breast_cancer", "s": 0.2, "kappa_hat": 9.49795795528214, "kappa_global": 76.57234771204756, "d": 31, "c": 1.0, "mode": 1, "T": 1000.0, "N": 32, "tau": 5.0875487321697985, "se": 0.21534605161290232, "which": 0, "rej": 0.10696608244076598, "secs": 4.8773698806762695, "h": 0.3244777177152122, "mean_U": 104.78124603937997}
{"target": "logistic_breast_cancer", "s": 0.4, "kappa_hat": 20.86890684693182, "kappa_global": 303.28939084819024, "d": 31, "c": 1.0, "mode": 1, "T": 1000.0, "N": 32, "tau": 6.12733590848928, "se": 0.3341139165672931, "which": 22, "rej": 0.10825306479859895, "secs": 5.927291393280029, "h": 0.21890221181500708, "mean_U": 74.24342239595678}
{"target": "logistic_breast_cancer", "s": 0.2, "kappa_hat": 9.49795795528214, "kappa_global": 76.57234771204756, "d": 31, "c": 1.0, "mode": 2, "T": 1000.0, "N": 32, "tau": 5.569287246770939, "se": 0.28590257306394357, "which": 13, "rej": 0.1088932164881532, "secs": 2.8721442222595215, "h": 0.3244777177152122, "mean_U": 104.72275802197449}
{"target": "logistic_breast_cancer", "s": 0.4, "kappa_hat": 20.86890684693182, "kappa_global": 303.28939084819024, "d": 31, "c": 1.0, "mode": 2, "T": 1000.0, "N": 32, "tau": 5.711753017853779, "se": 0.23523744225292983, "which": 13, "rej": 0.10621442644483363, "secs": 4.342940807342529, "h": 0.21890221181500708, "mean_U": 74.29326979394348}
{"target": "logistic_breast_cancer", "s": 0.8, "kappa_hat": 58.60182223570905, "kappa_global": 1210.157563392761, "d": 31, "c": 1.0, "mode": 1, "T": 1000.0, "N": 32, "tau": 7.126813565085839, "se": 0.10598878794729318, "which": 2, "rej": 0.0958768778576094, "secs": 7.455485582351685, "h": 0.13063045503049797, "mean_U": 57.23796198299196}
{"target": "logistic_breast_cancer", "s": 0.8, "kappa_hat": 58.60182223570905, "kappa_global": 1210.157563392761, "d": 31, "c": 1.0, "mode": 2, "T": 1000.0, "N": 32, "tau": 5.937111379445999, "se": 0.38986409000671124, "which": 23, "rej": 0.09559519921619856, "secs": 10.302629709243774, "h": 0.13063045503049797, "mean_U": 57.26250004707659}
{"target": "logistic_breast_cancer", "s": 1.6, "kappa_hat": 195.27063973153452, "kappa_global": 4837.630253571044, "d": 31, "c": 1.0, "mode": 1, "T": 1000.0, "N": 32, "tau": 8.542003541384197, "se": 0.6440185063900656, "which": 23, "rej": 0.08173575824804981, "secs": 18.102033376693726, "h": 0.0715618444218663, "mean_U": 48.096581842031135}
{"target": "logistic_breast_cancer", "s": 1.6, "kappa_hat": 195.27063973153452, "kappa_global": 4837.630253571044, "d": 31, "c": 1.0, "mode": 2, "T": 1000.0, "N": 32, "tau": 5.969928130627341, "se": 0.3229017124234694, "which": 0, "rej": 0.08191467472983611, "secs": 28.178590774536133, "h": 0.0715618444218663, "mean_U": 47.99293373205752}
{"target": "logistic_breast_cancer", "s": 3.2, "kappa_hat": 670.0262745405482, "kappa_global": 19347.521014284175, "d": 31, "c": 1.0, "mode": 1, "T": 1000.0, "N": 32, "tau": 9.990910634425125, "se": 1.1120667960714719, "which": 2, "rej": 0.07387285581826611, "secs": 54.39414429664612, "h": 0.038632612968637715, "mean_U": 42.7538712459465}
{"target": "logistic_breast_cancer", "s": 3.2, "kappa_hat": 670.0262745405482, "kappa_global": 19347.521014284175, "d": 31, "c": 1.0, "mode": 2, "T": 1000.0, "N": 32, "tau": 6.057837382909806, "se": 0.34255496995532136, "which": 3, "rej": 0.07504877530520786, "secs": 83.86993336677551, "h": 0.038632612968637715, "mean_U": 42.66459522514566}
{"target": "logistic_breast_cancer", "s": 6.4, "kappa_hat": 2215.359564066657, "kappa_global": 77387.0840571367, "d": 31, "c": 1.0, "mode": 1, "T": 1000.0, "N": 32, "tau": 16.261523949385634, "se": 1.8069030545996358, "which": 2, "rej": 0.07277259013746362, "secs": 143.16186118125916, "h": 0.0212460347641852, "mean_U": 38.983368016765375}
{"target": "logistic_breast_cancer", "s": 6.4, "kappa_hat": 2215.359564066657, "kappa_global": 77387.0840571367, "d": 31, "c": 1.0, "mode": 2, "T": 1000.0, "N": 32, "tau": 6.087282116464755, "se": 0.20828759050884468, "which": 2, "rej": 0.07240941105232966, "secs": 117.84333515167236, "h": 0.0212460347641852, "mean_U": 39.006736543642916}
{"target": "logistic_breast_cancer", "s": 12.8, "kappa_hat": 7340.258578970177, "kappa_global": 309545.3362285468, "d": 31, "c": 1.0, "mode": 1, "T": 1000.0, "N": 32, "tau": 22.3627283493493, "se": 1.9304180272790978, "which": 2, "rej": 0.07360300554420776, "secs": 197.09808707237244, "h": 0.011671974238714805, "mean_U": 36.46331139694858}
{"target": "logistic_breast_cancer", "s": 12.8, "kappa_hat": 7340.258578970177, "kappa_global": 309545.3362285468, "d": 31, "c": 1.0, "mode": 2, "T": 1000.0, "N": 32, "tau": 6.3392263794905235, "se": 0.22212618675848922, "which": 2, "rej": 0.07332688940764517, "secs": 90.21269059181213, "h": 0.011671974238714805, "mean_U": 36.475836571253225}
{"target": "logistic_breast_cancer", "s": 25.6, "kappa_hat": 25744.60868602799, "kappa_global": 1238178.3449141872, "d": 31, "c": 1.0, "mode": 1, "T": 1000.0, "N": 32, "tau": 33.07765025363224, "se": 3.8258271529556773, "which": 2, "rej": 0.07163869343288605, "secs": 168.73829746246338, "h": 0.006232422008163685, "mean_U": 35.187221391074814}
{"target": "logistic_breast_cancer", "s": 25.6, "kappa_hat": 25744.60868602799, "kappa_global": 1238178.3449141872, "d": 31, "c": 1.0, "mode": 2, "T": 1000.0, "N": 32, "tau": 8.295837820228972, "se": 0.5576917022745891, "which": 2, "rej": 0.07249545811493852, "secs": 155.8365774154663, "h": 0.006232422008163685, "mean_U": 35.20126685361077}
{"target": "logistic_breast_cancer", "s": 51.2, "kappa_hat": 95395.54347527449, "kappa_global": 4952710.379656749, "d": 31, "c": 1.0, "mode": 1, "T": 1000.0, "N": 32, "tau": 64.27795958335783, "se": 2.3001353657018826, "which": 2, "rej": 0.0680067247078783, "secs": 272.6589229106903, "h": 0.0032376951650748883, "mean_U": 34.339223426070056}
{"target": "logistic_breast_cancer", "s": 51.2, "kappa_hat": 95395.54347527449, "kappa_global": 4952710.379656749, "d": 31, "c": 1.0, "mode": 2, "T": 1000.0, "N": 32, "tau": 7.539593140982419, "se": 0.6600770991194564, "which": 0, "rej": 0.0669726835048776, "secs": 270.3494837284088, "h": 0.0032376951650748883, "mean_U": 34.33790996220679}


==> anc/figs/logistic_bc_global.jsonl <==
{"target": "logistic_breast_cancer", "d": 31, "s": 0.2, "kappa": 76.57234771204756, "c": 0.3481553119113957, "mode": 1, "T": 400.0, "N": 16, "tau": 4.130192296832933, "se": 0.751640197524311, "which": 5, "rej": 0.00026733313438774493, "secs": 7.338613986968994, "h": 0.03978661984569404, "mean_U": 104.85556572878318}
{"target": "logistic_breast_cancer", "d": 31, "s": 0.2, "kappa": 76.57234771204756, "c": 0.3481553119113957, "mode": 2, "T": 400.0, "N": 16, "tau": 4.396573421159253, "se": 0.089262376396489, "which": 5, "rej": 9.947279419078882e-05, "secs": 5.3022236824035645, "h": 0.03978661984569404, "mean_U": 104.6766523906067}
{"target": "logistic_breast_cancer", "d": 31, "s": 0.8, "kappa": 1210.157563392761, "c": 0.3481553119113957, "mode": 1, "T": 400.0, "N": 16, "tau": 4.065597894871465, "se": 0.5041838643974476, "which": 2, "rej": 5.6296444566767586e-05, "secs": 20.76068353652954, "h": 0.010008109905933942, "mean_U": 57.185409892640045}
{"target": "logistic_breast_cancer", "d": 31, "s": 0.8, "kappa": 1210.157563392761, "c": 0.3481553119113957, "mode": 2, "T": 400.0, "N": 16, "tau": 4.586371466385144, "se": 0.5017403521769858, "which": 3, "rej": 4.378612355193034e-05, "secs": 20.195817947387695, "h": 0.010008109905933942, "mean_U": 57.3508129956481}
{"target": "logistic_breast_cancer", "d": 31, "s": 3.2, "kappa": 19347.521014284175, "c": 0.3481553119113957, "mode": 1, "T": 400.0, "N": 16, "tau": 4.463999578249152, "se": 0.3831097433507369, "which": 22, "rej": 1.994580997196636e-05, "secs": 87.44917178153992, "h": 0.0025029971909153862, "mean_U": 42.726165741426875}
{"target": "logistic_breast_cancer", "d": 31, "s": 3.2, "kappa": 19347.521014284175, "c": 0.3481553119113957, "mode": 2, "T": 400.0, "N": 16, "tau": 4.379583558540763, "se": 0.17864722213469153, "which": 13, "rej": 7.430791950340409e-06, "secs": 89.1079535484314, "h": 0.0025029971909153862, "mean_U": 42.706506019998855}


==> anc/figs/logistic_sonar_final.jsonl <==
{"target": "logistic_sonar", "s": 0.25, "kappa_hat": 7.969722149431466, "kappa_global": 10.91894636714611, "d": 61, "c": 1.0, "mode": 1, "T": 1000.0, "N": 32, "tau": 5.057799055376797, "se": 0.29360673962926925, "which": 20, "rej": 0.1343871767623096, "secs": 4.200795650482178, "h": 0.35422434803585573, "mean_U": 133.65815134129852}
{"target": "logistic_sonar", "s": 0.5, "kappa_hat": 24.07641974918975, "kappa_global": 40.67578546858444, "d": 61, "c": 1.0, "mode": 1, "T": 1000.0, "N": 32, "tau": 5.9560689145711185, "se": 0.13525161475034841, "which": 15, "rej": 0.10935589074602528, "secs": 5.81218147277832, "h": 0.2037999376894486, "mean_U": 115.9413939915354}
{"target": "logistic_sonar", "s": 0.25, "kappa_hat": 7.969722149431466, "kappa_global": 10.91894636714611, "d": 61, "c": 1.0, "mode": 2, "T": 1000.0, "N": 32, "tau": 5.015606137296058, "se": 0.09739290774564706, "which": 16, "rej": 0.1332137796670209, "secs": 2.46439266204834, "h": 0.35422434803585573, "mean_U": 133.6050148065767}
{"target": "logistic_sonar", "s": 0.5, "kappa_hat": 24.07641974918975, "kappa_global": 40.67578546858444, "d": 61, "c": 1.0, "mode": 2, "T": 1000.0, "N": 32, "tau": 5.113642509994471, "se": 0.3246067807584647, "which": 25, "rej": 0.11089737056665308, "secs": 3.906801462173462, "h": 0.2037999376894486, "mean_U": 115.88152540711684}
{"target": "logistic_sonar", "s": 1.0, "kappa_hat": 76.60973364457526, "kappa_global": 159.70314187433777, "d": 61, "c": 1.0, "mode": 1, "T": 1000.0, "N": 32, "tau": 6.07147346758335, "se": 0.49931458066896817, "which": 18, "rej": 0.09497472006398537, "secs": 6.991682767868042, "h": 0.11425047748967537, "mean_U": 100.39091639324711}
{"target": "logistic_sonar", "s": 2.0, "kappa_hat": 247.99256845807926, "kappa_global": 635.8125674973511, "d": 61, "c": 1.0, "mode": 1, "T": 1000.0, "N": 32, "tau": 6.914764418691698, "se": 0.3961212802437246, "which": 18, "rej": 0.08343057407760208, "secs": 11.2962486743927, "h": 0.063501014939591, "mean_U": 87.57652297293467}
{"target": "logistic_sonar", "s": 1.0, "kappa_hat": 76.60973364457526, "kappa_global": 159.70314187433777, "d": 61, "c": 1.0, "mode": 2, "T": 1000.0, "N": 32, "tau": 4.9607802060198605, "se": 0.16760479511683274, "which": 17, "rej": 0.09605304501828153, "secs": 6.634780168533325, "h": 0.11425047748967537, "mean_U": 100.31703614985747}
{"target": "logistic_sonar", "s": 2.0, "kappa_hat": 247.99256845807926, "kappa_global": 635.8125674973511, "d": 61, "c": 1.0, "mode": 2, "T": 1000.0, "N": 32, "tau": 4.986180921674324, "se": 0.17652897415016947, "which": 16, "rej": 0.08219224296691434, "secs": 11.386052370071411, "h": 0.063501014939591, "mean_U": 87.39865730426801}
{"target": "logistic_sonar", "s": 4.0, "kappa_hat": 820.9494783222765, "kappa_global": 2540.2502699894044, "d": 61, "c": 1.0, "mode": 1, "T": 1000.0, "N": 32, "tau": 7.754057342011888, "se": 0.445263413516422, "which": 24, "rej": 0.07265744974172833, "secs": 20.476890087127686, "h": 0.034901314511369574, "mean_U": 77.08805071692478}
{"target": "logistic_sonar", "s": 4.0, "kappa_hat": 820.9494783222765, "kappa_global": 2540.2502699894044, "d": 61, "c": 1.0, "mode": 2, "T": 1000.0, "N": 32, "tau": 4.499391631527343, "se": 0.2973804637187778, "which": 23, "rej": 0.07202267730001397, "secs": 20.448014497756958, "h": 0.034901314511369574, "mean_U": 77.09174429094476}
{"target": "logistic_sonar", "s": 8.0, "kappa_hat": 2625.3882080983194, "kappa_global": 10158.001079957618, "d": 61, "c": 1.0, "mode": 1, "T": 1000.0, "N": 32, "tau": 9.962906685176142, "se": 0.33573676437017125, "which": 23, "rej": 0.06990539248214216, "secs": 36.90367603302002, "h": 0.019516558372130142, "mean_U": 68.69341202504481}
{"target": "logistic_sonar", "s": 8.0, "kappa_hat": 2625.3882080983194, "kappa_global": 10158.001079957618, "d": 61, "c": 1.0, "mode": 2, "T": 1000.0, "N": 32, "tau": 4.331867662097925, "se": 0.19391184143094525, "which": 23, "rej": 0.0710483430266599, "secs": 37.743112087249756, "h": 0.019516558372130142, "mean_U": 68.6322466493354}
{"target": "logistic_sonar", "s": 16.0, "kappa_hat": 8043.876037052454, "kappa_global": 40629.00431983047, "d": 61, "c": 1.0, "mode": 1, "T": 1000.0, "N": 32, "tau": 17.495064930840638, "se": 0.7338750717787696, "which": 23, "rej": 0.07170841370544226, "secs": 65.0265007019043, "h": 0.011149806114270563, "mean_U": 61.841519668345924}
{"target": "logistic_sonar", "s": 16.0, "kappa_hat": 8043.876037052454, "kappa_global": 40629.00431983047, "d": 61, "c": 1.0, "mode": 2, "T": 1000.0, "N": 32, "tau": 3.855863584544321, "se": 0.22964866458474098, "which": 61, "rej": 0.07222130855084906, "secs": 64.064870595932, "h": 0.011149806114270563, "mean_U": 61.89398134569556}
{"target": "logistic_sonar", "s": 32.0, "kappa_hat": 23860.083680462376, "kappa_global": 162513.01727932188, "d": 61, "c": 1.0, "mode": 1, "T": 1000.0, "N": 32, "tau": 26.044706299575694, "se": 3.154553636362416, "which": 21, "rej": 0.0800490557853781, "secs": 105.30109810829163, "h": 0.006473870664257722, "mean_U": 55.0365328095643}
{"target": "logistic_sonar", "s": 32.0, "kappa_hat": 23860.083680462376, "kappa_global": 162513.01727932188, "d": 61, "c": 1.0, "mode": 2, "T": 1000.0, "N": 32, "tau": 4.477756511551639, "se": 0.16070224186546192, "which": 61, "rej": 0.08097502217302077, "secs": 102.97768378257751, "h": 0.006473870664257722, "mean_U": 55.16667877833755}
{"target": "logistic_sonar", "s": 64.0, "kappa_hat": 55626.38687778452, "kappa_global": 650049.0691172879, "d": 61, "c": 1.0, "mode": 1, "T": 1000.0, "N": 32, "tau": 73.73074638768587, "se": 15.328833262354882, "which": 30, "rej": 0.1243951450485898, "secs": 159.03311252593994, "h": 0.0042399386639347565, "mean_U": 45.903174039125936}
{"target": "logistic_sonar", "s": 64.0, "kappa_hat": 55626.38687778452, "kappa_global": 650049.0691172879, "d": 61, "c": 1.0, "mode": 2, "T": 1000.0, "N": 32, "tau": 6.4302497743787805, "se": 0.2651899780256039, "which": 61, "rej": 0.12560631243322085, "secs": 155.394061088562, "h": 0.0042399386639347565, "mean_U": 46.08363665027253}


==> anc/figs/logistic_sonar_global.jsonl <==
{"target": "logistic_sonar", "d": 61, "s": 0.25, "kappa": 10.91894636714611, "c": 0.2519763153394848, "mode": 1, "T": 400.0, "N": 16, "tau": 4.3266008260947375, "se": 0.4019871994045555, "which": 23, "rej": 0.0012869399428026692, "secs": 3.9089534282684326, "h": 0.07625518069939172, "mean_U": 133.49082848275046}
{"target": "logistic_sonar", "d": 61, "s": 0.25, "kappa": 10.91894636714611, "c": 0.2519763153394848, "mode": 2, "T": 400.0, "N": 16, "tau": 4.5563882795144375, "se": 0.7663006299834295, "which": 40, "rej": 0.0016920877025738798, "secs": 2.118396520614624, "h": 0.07625518069939172, "mean_U": 133.64069003899522}
{"target": "logistic_sonar", "d": 61, "s": 1.0, "kappa": 159.70314187433777, "c": 0.2519763153394848, "mode": 1, "T": 400.0, "N": 16, "tau": 3.904146274142502, "se": 0.33222424547529783, "which": 16, "rej": 0.0004112457006131299, "secs": 7.362795829772949, "h": 0.01993898243786661, "mean_U": 100.24621693050568}
{"target": "logistic_sonar", "d": 61, "s": 1.0, "kappa": 159.70314187433777, "c": 0.2519763153394848, "mode": 2, "T": 400.0, "N": 16, "tau": 3.646895359189692, "se": 0.30861165417233066, "which": 36, "rej": 0.00046109366432381236, "secs": 7.40212345123291, "h": 0.01993898243786661, "mean_U": 100.37540335111207}
{"target": "logistic_sonar", "d": 61, "s": 4.0, "kappa": 2540.2502699894044, "c": 0.2519763153394848, "mode": 1, "T": 400.0, "N": 16, "tau": 3.240697001669031, "se": 0.2313142556564227, "which": 23, "rej": 0.0002156034396560344, "secs": 28.768447637557983, "h": 0.004999441234158917, "mean_U": 77.08017116525275}
{"target": "logistic_sonar", "d": 61, "s": 4.0, "kappa": 2540.2502699894044, "c": 0.2519763153394848, "mode": 2, "T": 400.0, "N": 16, "tau": 3.115944038865148, "se": 0.23956461842147198, "which": 23, "rej": 0.0001702954704529547, "secs": 29.234219789505005, "h": 0.004999441234158917, "mean_U": 77.12274647235944}


==> anc/figs/logistic_sonar_s128.jsonl <==
{"target": "logistic_sonar", "s": 128.0, "kappa_hat": 95756.4066776837, "kappa_global": 2600193.2764691515, "d": 61, "c": 1.0, "mode": 1, "T": 1000.0, "N": 32, "tau": 264.3390913126773, "se": 78.32355902284449, "which": 17, "rej": 0.24998303414176995, "secs": 212.91644883155823, "h": 0.003231588691748254, "mean_U": 37.45674785151513}
{"target": "logistic_sonar", "s": 128.0, "kappa_hat": 95756.4066776837, "kappa_global": 2600193.2764691515, "d": 61, "c": 1.0, "mode": 2, "T": 1000.0, "N": 32, "tau": 29.413369068331125, "se": 2.758010765797289, "which": 24, "rej": 0.2399948900450807, "secs": 208.7322449684143, "h": 0.003231588691748254, "mean_U": 38.889302187686944}


==> anc/figs/make_fig_logit.py <==
"""Figure for Section 7: gradient evaluations per effective sample (IAT in units of time times
sqrt(Lhat)/c, m = 1) against kappa_hat = Lhat for adjusted OBABO with a fresh uniform at every step
(black) and with the non-reversibly updated uniform redrawn once per unit of time (gray), on the
Bayesian logistic regression posteriors of Section 7: (a) breast cancer, (b) Sonar.
Data: logistic_bc_final.jsonl and logistic_sonar_final.jsonl, produced by
  python3 sim/logistic_sweep.py OUT 0.2,0.4,0.8,1.6,3.2,6.4,12.8,25.6,51.2 1,2 1000 32 1.0   (LOGIT_DATA=breast_cancer)
  python3 sim/logistic_sweep.py OUT 0.25,0.5,1,2,4,8,16,32,64 1,2 1000 32 1.0           (LOGIT_DATA=sonar)
Usage: python3 make_fig_logit.py -> fig_logit.pdf"""
import json, os, numpy as np, matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
HERE = os.path.dirname(os.path.abspath(__file__))

def load(fn):
    out = {1: [], 2: []}
    for line in open(os.path.join(HERE, fn)):
        r = json.loads(line); f = np.sqrt(r["kappa_hat"]) / r["c"]
        out[r["mode"]].append((r["kappa_hat"], r["tau"] * f, r["se"] * f))
    return {k: np.array(sorted(v)) for k, v in out.items()}

plt.rcParams.update({"font.size": 9, "font.family": "serif", "mathtext.fontset": "cm"})
fig, axs = plt.subplots(1, 2, figsize=(6.4, 2.7), sharey=True)
for ax, fn, title in [(axs[0], "logistic_bc_final.jsonl", "(a) breast cancer"),
                      (axs[1], "logistic_sonar_final.jsonl", "(b) Sonar")]:
    D = load(fn); a, b = D[1], D[2]
    ax.errorbar(a[:, 0], a[:, 1], yerr=a[:, 2], fmt="-o", color="0.0", ms=4, lw=1.0, capsize=1.5, label="fresh")
    ax.errorbar(b[:, 0], b[:, 1], yerr=b[:, 2], fmt="--o", color="0.55", mfc="white", ms=4, lw=1.0, capsize=1.5, label="non-reversible")
    k = np.array([a[0, 0], a[-1, 0]]); c0 = 0.7 * b[0, 1] / np.sqrt(b[0, 0])
    ax.plot(k, c0 * np.sqrt(k), ":", color="0.3", lw=0.9, label=r"$\propto\sqrt{\hat\kappa}$")
    ax.set_xscale("log"); ax.set_yscale("log"); ax.minorticks_off()
    ax.set_xlabel(r"$\hat\kappa$")
    ax.set_title(title, loc="left", fontsize=9, pad=2)
    for sp in ("top", "right"): ax.spines[sp].set_visible(False)
axs[0].set_ylabel("gradients per effective sample")
axs[0].legend(frameon=False, fontsize=7.5, loc="upper left")
fig.tight_layout(w_pad=1.2)
fig.savefig(os.path.join(HERE, "fig_logit.pdf"))


==> anc/figs/make_fig_neal.py <==
"""Figure for Section 2.3 (non-reversibly updated uniform). Data: neal_trace.json from
sim/logit_figs.py trace 2,16 0.7 3 (unadjusted OBABO on the Sonar posterior of Section 7 with prior
scales s = 2 and s = 16, gamma = 2, h = 0.7/sqrt(Lhat), one unit of time after a burn-in of 50).
Usage: python3 make_fig_neal.py -> fig_neal.pdf"""
import os, numpy as np, matplotlib
matplotlib.use("Agg")
import json
import matplotlib.pyplot as plt
HERE = os.path.dirname(os.path.abspath(__file__))
D = {k: np.asarray(v) for k, v in json.load(open(os.path.join(HERE, "neal_trace.json"))).items()}
plt.rcParams.update({"font.size": 9, "font.family": "serif", "mathtext.fontset": "cm"})
fig, ax = plt.subplots(figsize=(3.8, 2.6))
for i, col, lab in [(0, "0.55", r"$\hat\kappa\approx2.5\cdot10^{2}$"), (1, "0.0", r"$\hat\kappa\approx8.0\cdot10^{3}$")]:
    h = float(D[f"h_{i}"]); dH = D[f"dH_{i}"]
    t = h*np.arange(len(dH)+1)
    cs = np.concatenate([[0], np.cumsum(dH)])
    cp = np.concatenate([[0], np.cumsum(np.maximum(dH, 0))])
    ax.plot(t, cp, "--", color=col, lw=1.1)
    ax.plot(t, cs, "-", color=col, lw=1.1)
    ax.text(1.02, cp[-1], lab, color=col, fontsize=7.5, va="center")
ax.axhline(np.log(2), color="0.3", lw=0.7, ls=":")
ax.text(0.03, np.log(2)+0.1, r"$\ell=\log 2$", fontsize=7.5, color="0.3")
ax.text(0.38, 2.05, r"$\Sigma_{j<k}\,\Delta H(W_j)^+$", fontsize=8)
ax.text(0.55, -0.55, r"$\Sigma_{j<k}\,\Delta H(W_j)$", fontsize=8)
ax.set_xlim(0, 1.0); ax.set_ylim(-0.8, 3.2)
ax.set_xlabel(r"time $kh$")
for sp in ("top", "right"): ax.spines[sp].set_visible(False)
fig.tight_layout(); fig.subplots_adjust(right=0.78)
fig.savefig(os.path.join(HERE, "fig_neal.pdf"))


==> anc/figs/make_fig_schematic.py <==
"""Figure for Section 1.1: the two accept/reject rules along one unit of time.
Data: neal_schematic.json from sim/logit_figs.py (python3 logit_figs.py schematic 16 0.7 9). Usage: python3 make_fig_schematic.py"""
import os, numpy as np, matplotlib
matplotlib.use("Agg")
import json
import matplotlib.pyplot as plt
HERE = os.path.dirname(os.path.abspath(__file__))
D = {k: np.asarray(v) for k, v in json.load(open(os.path.join(HERE, "neal_schematic.json"))).items()}
plt.rcParams.update({"font.size": 9, "font.family": "serif", "mathtext.fontset": "cm"})
fig, axs = plt.subplots(2, 1, figsize=(4.6, 3.5), sharex=True)
for ax, p, title in [(axs[0], "F", "(a) fresh uniform"), (axs[1], "N", "(b) non-reversibly updated uniform")]:
    dH = D[p+"_dH"]; thr = D[p+"_thr"]; acc = D[p+"_acc"]; k = np.arange(1, len(dH)+1)
    ax.vlines(k, 0, dH, color="0.6", lw=0.8)
    ax.axhline(0, color="0.6", lw=0.5)
    if p == "F":
        ax.plot(k, thr, ".", color="0.0", ms=2.2)
    else:
        ax.step(k, thr, where="mid", color="0.0", lw=1.0)
    rej = acc == 0
    ax.plot(k[rej], dH[rej], "x", color="0.3", ms=9, mew=1.8, zorder=5)
    ax.set_ylim(-0.35, 1.6); ax.set_yticks([0, 0.5, 1])
    ax.set_title(title, loc="left", fontsize=8.5, pad=2)
    for sp in ("top", "right"): ax.spines[sp].set_visible(False)
axs[1].set_xlabel(r"step $k$"); axs[1].set_xlim(0, len(D["F_dH"])+1)
fig.tight_layout(h_pad=0.4)
fig.savefig(os.path.join(HERE, "fig_schematic.pdf"))



==> anc/figs/make_fig_trap.py <==
"""Figure for Section 4.4: one OBABO step for U(x) = x^2/2 (L = 1) with h = 1, from the
Gaussian law p' = N(0, diag(0.3, 1)) on R^2. (a) One-standard-deviation ellipses of p',
p_0 = p'B_{h/2}, p_s = p_0 A_s and p'Phi = p_h B_{h/2}. (b) The exact velocity relative
entropy E_v(p_s) = (B - 1 - log B)/2 - log(1 - R_s^2/(A_s B))/2 along the free flight, its
trapezoidal chord, the shaded trapezoidal error E_trap and the bound E_v(p_0) + E_v(p_h).
Usage: python3 make_fig_trap.py -> fig_trap.pdf"""
import os, numpy as np, matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
HERE = os.path.dirname(os.path.abspath(__file__))
h, L = 1.0, 1.0
S1 = np.diag([0.3, 1.0])                                  # covariance of p'
kick = np.array([[1, 0], [-h / 2 * L, 1]])
flight = lambda s: np.array([[1, s], [0, 1]])
S0 = kick @ S1 @ kick.T
Ss = lambda s: flight(s) @ S0 @ flight(s).T
Sh = Ss(h); Send = kick @ Sh @ kick.T

def Ev(S):
    A, R, B = S[0, 0], S[0, 1], S[1, 1]
    return 0.5 * (B - 1 - np.log(B)) - 0.5 * np.log(1 - R * R / (A * B))

def ellipse(S, n=200):
    w, U = np.linalg.eigh(S); t = np.linspace(0, 2 * np.pi, n)
    return U @ (np.sqrt(w)[:, None] * np.vstack([np.cos(t), np.sin(t)]))

plt.rcParams.update({"font.size": 9, "font.family": "serif", "mathtext.fontset": "cm"})
fig, (a1, a2) = plt.subplots(1, 2, figsize=(6.2, 2.7), gridspec_kw=dict(width_ratios=[1, 1.15]))
# (a) phase plane
for s in (0.25, 0.5, 0.75):
    e = ellipse(Ss(s)); a1.plot(e[0], e[1], color="0.75", lw=0.7)
for S, st, lw, col, lab, xy in [(S1, "--", 1.0, "0.45", r"$p'$", (-0.15, 1.12)),
                                (S0, "-", 1.1, "0.0", r"$p_0$", (-0.75, 0.95)),
                                (Sh, "-", 1.1, "0.0", r"$p_h$", (1.12, 1.0)),
                                (Send, "--", 1.0, "0.45", r"$p'\Phi$", (1.0, -0.15))]:
    e = ellipse(S); a1.plot(e[0], e[1], st, color=col, lw=lw)
    a1.text(*xy, lab, fontsize=9, color=col)
a1.set_xlabel("$x$", labelpad=1); a1.set_ylabel("$v$", labelpad=1)
a1.set_xlim(-1.6, 1.6); a1.set_ylim(-1.35, 1.35); a1.set_aspect("equal")
a1.set_xticks([-1, 0, 1]); a1.set_yticks([-1, 0, 1])
a1.set_title("(a)", loc="left", fontsize=9, pad=2)
# (b) velocity relative entropy along the flight
s = np.linspace(0, h, 400); E = np.array([Ev(Ss(t)) for t in s])
chord = E[0] + (E[-1] - E[0]) * s / h
a2.fill_between(s, chord, E, color="0.85", lw=0)
a2.plot(s, E, color="0.0", lw=1.3)
a2.plot([0, h], [E[0], E[-1]], color="0.45", lw=1.0)
a2.axhline(E[0] + E[-1], color="0.3", lw=0.8, ls="--")
for t in (0.25, 0.5, 0.75):
    a2.plot([t], [Ev(Ss(t))], "o", color="0.6", ms=3)
a2.text(0.62, 0.22, r"$\mathcal{E}_v(p_s)$", fontsize=9)
a2.text(0.33, 0.2, r"$|E_{\mathrm{trap}}|$", fontsize=8.5)
a2.text(0.02, E[0] + E[-1] + 0.025, r"$\mathcal{E}_v(p_0)+\mathcal{E}_v(p_h)$", fontsize=8, color="0.3")
a2.set_xlim(0, h); a2.set_ylim(0, 0.85)
a2.set_xticks([0, 0.25, 0.5, 0.75, 1]); a2.set_xticklabels(["$0$", "", "", "", "$h$"])
a2.set_xlabel("$s$", labelpad=1)
a2.set_title("(b)", loc="left", fontsize=9, pad=2)
for ax in (a1, a2):
    for sp in ("top", "right"): ax.spines[sp].set_visible(False)
fig.tight_layout(w_pad=1.5)
fig.savefig(os.path.join(HERE, "fig_trap.pdf"))

print("Ev0", E[0], "Evh", E[-1], "Etrap", np.trapezoid(E, s) - h / 2 * (E[0] + E[-1]))


==> anc/figs/neal_schematic.json <==
{"h": 0.007804864279989394, "ell0": 1.2420799806129077, "F_dH": [-0.11387415521666355, -0.026220111630415488, 0.17752291322080893, 0.03307806410359149, -0.031415598500295516, -0.01922998996310099, 0.07008000884242449, 0.10572758893438561, -0.050694909920245834, -0.1396613868915324, -0.09738531614607382, 0.10107383447561702, 0.16796489368914536, 0.09486838374155937, -0.017429317621786566, -0.15676366934210506, -0.19959313940802303, 0.07114660417176566, 0.3152790974304054, 0.0750904861896089, -0.2530433765984412, -0.14722928388599144, 0.2008421935563618, 0.12572408840780724, 0.049824390547179576, -0.024103794983219018, -0.10229100700325233, -0.2188324279694811, 0.010166021194699226, 0.377928022314272, 0.038371799339643076, -0.2686813300900326, -0.2541718037716265, 0.20514165726434896, 0.26308733900635417, 0.06953518618152188, -0.0646871134792768, -0.19236876793652513, -0.11299887670474007, 0.11557794464821569, 0.30992597137420574, 0.017975835850169375, -0.44686087418492093, -0.08462656884930198, 0.1629784978774964, 0.21180285373010577, 0.10900486058890024, -0.25158951498242743, -0.32054954355396603, 0.20959622370902053, 0.21583934823938122, 0.12140940373978992, -0.1326763915137974, -0.16842825132350114, -0.03363806961084137, 0.1280973979451261, 0.10394348927674812, -0.045501302953873335, -0.1226596811858407, -0.018136722926112014, 0.09292710876641053, 0.07618169470276115, -0.10381151403340994, 0.030682700381330363, 0.08242987873478924, 0.05268991514488164, -0.10864167568058036, -0.15740105409922478, 0.004096851271221169, 0.11779351506431013, 0.06404086685461152, -0.10265209206932013, -0.07380441979308117, 0.08290908738304736, 0.04747506758661402, -0.09093419724634444, -0.08704848444945057, 0.07003856902903038, 0.0926263647529808, 0.033573069265411704, -0.02152667454404522, -0.07494325021375658, -0.048270581831694415, 0.006880569406519044, 0.02970099663060566, 0.01757820621192252, -0.03076369634908005, -0.0055613748719700595, 0.035404277024003505, 0.04193718588793871, -0.018395598251000678, -0.038237668351204235, -0.012393039554574159, -0.010296132637364508, -0.008917679765115594, 0.010225709186471477, 0.005906005000909431, 0.0143430432692071, 0.02213350242633183, -0.004109805295399838, -0.03564552274760047, -0.005182890652879024, 0.01861608568805906, 0.015305436415879115, 0.013961988917120749, -0.006128544712769468, 0.001064643299024226, 0.03493890708451275, 0.008340049315133768, -0.04312454831921286, -0.001818388423640016, 0.038584739610541874, 0.009116307535496304, -0.025930770846969153, -0.019831493668512223, 0.0006353505968164086, 0.00986043553761462, 0.004470339018794789, 0.004036273881293795, -0.007300350374048747, -0.003486391642940845, -0.0012352725332505088, -0.0036467378711755316, 0.003174948312270942, 0.010511921951348313, 0.01583274982854732, 0.02075841908170517, 0.0092769479889796], "F_thr": [0.30659316379359275, 0.8495987068839089, 0.24255765851235214, 0.7129322942618184, 0.09404378452095379, 0.30266654382466923, 0.3090466788464161, 0.1494964827812925, 2.4632400196772424, 0.36026150817736513, 1.3477890731073376, 1.382985404964309, 0.8287192454313003, 0.4008602870734505, 0.6308358283312813, 0.1065925094341679, 1.9352307447903423, 3.2928149311408266, 3.61997138583681, 2.017027344783526, 0.047829613038376836, 0.21609624411034983, 4.266522536188161, 0.8337347679852889, 3.9805376763422196, 0.6266090319566321, 0.06543188159504798, 1.3312694485899743, 1.3393007657135354, 1.5220114185206153, 0.6289926793218376, 0.405242832379802, 1.2065472629530989, 1.1974181702298141, 0.8670115916242732, 1.9275355278612252, 1.0617359918996463, 0.016505460155883608, 0.3312448820238022, 1.2221272020178198, 1.3593700401992208, 0.13361394483482375, 0.13472392384091458, 1.9886800459943121, 0.6324273504739389, 0.5122680716486882, 0.2827007423453832, 0.11705532990127954, 0.6374201463028942, 0.14843280998814296, 1.5582111489328205, 0.20054882708781138, 0.8739598463003768, 2.6690381928500653, 0.357552109161221, 0.5522088806672013, 0.9229534485379836, 1.9010144647014002, 2.7408655146617877, 0.36344377952080625, 0.8397813002607308, 0.06039324491601966, 1.3542835465179617, 2.2282028062487997, 1.2602178123209495, 1.135075026941684, 0.5663835060644569, 0.2468342236717145, 0.4645455477808258, 1.3074231211075782, 1.4091498285888735, 0.6494451869304603, 1.9627619087364052, 2.1768120839973735, 0.1985639150958998, 0.3225761725125185, 0.2258887951246562, 0.12079314979987923, 2.7813647510969473, 0.6913597690311565, 6.834992136118499, 0.329963810249654, 0.09010720327183427, 0.5766333331536414, 1.073785429895968, 0.00984350067451238, 1.4517768350589006, 0.7259232965099767, 1.1912736985765602, 1.4865009890787813, 4.33847823116812, 0.6846702499383294, 1.279656771892588, 0.4668394535156775, 0.14782614912266212, 0.6663753003243916, 2.1547971063498967, 2.0758047718444153, 0.09884166114743496, 0.20509208790802672, 1.2964329652307738, 0.19232745538249607, 1.614918840054415, 0.5341315820290502, 0.1459985208400231, 0.007997085246125597, 0.8381932724909955, 0.6827124307082778, 0.6523465906499806, 0.49160109333561336, 0.3949786423958881, 0.03887887029634924, 0.2799354923168078, 2.27400619354754, 1.4058087765678173, 0.32585373666641115, 0.6015600861995826, 0.47458210979200943, 0.21722964500408795, 0.5300119091905506, 0.590800150018039, 0.0027643068923214656, 0.3212259516321352, 1.6687564047546024, 0.01889700953233283, 1.5699740613555286, 0.029319036811915163, 0.5764959681995634], "F_acc": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1], "N_dH": [-0.11387415521666355, -0.026220111630415488, 0.17752291322080893, 0.03307806410359149, -0.031415598500295516, -0.01922998996310099, 0.07008000884242449, 0.10572758893438561, -0.050694909920245834, -0.1396613868915324, -0.09738531614607382, 0.10107383447561702, 0.16796489368914536, 0.09486838374155937, -0.017429317621786566, -0.15676366934210506, -0.19959313940802303, 0.07114660417176566, 0.3152790974304054, 0.0750904861896089, -0.2530433765984412, -0.14722928388599144, 0.2008421935563618, 0.12572408840780724, 0.049824390547179576, -0.024103794983219018, -0.10229100700325233, -0.2188324279694811, 0.010166021194699226, 0.377928022314272, 0.038371799339643076, -0.2686813300900326, -0.2541718037716265, 0.20514165726434896, 0.26308733900635417, 0.06953518618152188, -0.0646871134792768, -0.19236876793652513, -0.11299887670474007, 0.11557794464821569, 0.30992597137420574, 0.017975835850169375, -0.44686087418492093, -0.08462656884930198, 0.1629784978774964, 0.21180285373010577, 0.10900486058890024, -0.25158951498242743, -0.32054954355396603, 0.20959622370902053, 0.20753551326966502, 0.02905326606308023, -0.21467587944253808, -0.2506124247354151, 0.06195382677913841, 0.2907681273176088, 0.14295042186843432, -0.10421019985268032, -0.21752321290368926, -0.056607810013730386, 0.303206617303438, 0.06674872751102612, -0.12419634951650949, -0.3121232415654305, 0.04916883890873436, 0.1859719270530107, 0.12623237430860001, -0.03082454210307617, -0.161370186016903, -0.08196310443997845, 0.07806040768423372, 0.1533096601327273, 0.049055730458356095, -0.07112005348541572, -0.1272590239095237, 0.004713209943204788, 0.043955177965095515, 0.048439241871648164, -0.0063997270727824684, 0.00730506860008262, 0.02158293223541108, 0.0038076493435177383, -0.03177166487655825, -0.07590338920550366, -0.004205033875109621, 0.08207839564046182, 0.03513588288415548, -0.04391330893151135, -0.07672372118519277, -0.03323014624142928, 0.04579440110230948, 0.02432892771101436, 0.013900297518524951, 0.03488916168540257, 0.00030540849708771134, -0.060881796057792315, -0.019647358620531463, 0.04435659854106433, 0.06730439416325851, 0.06482452473348843, 0.015745143693134622, -0.0680563906217202, -0.14128633880329744, -0.14514847028809896, 0.07563716693812239, 0.273034685186893, 0.1381257323210221, -0.16194024942621965, -0.2148394734770065, 0.026569196072266266, 0.1385671360345313, 0.1481063939045697, 0.12586254830778998, 0.020642058691148435, -0.10162440415548346, -0.28791383835935136, -0.1532367404397874, 0.21665439557575183, 0.3566491193688961, 0.08144668249342857, -0.2497344413439535, -0.22778891870627405, -0.08049499792707593, 0.10661875055655656, 0.3171884645983951, 0.15100887938461227, -0.11315717053782492, -0.3238695766310187], "N_thr": [1.2420799806129077, 1.3559541358295712, 1.3821742474599867, 1.2046513342391778, 1.1715732701355863, 1.2029888686358818, 1.2222188585989828, 1.1521388497565583, 1.0464112608221727, 1.0971061707424186, 1.236767557633951, 1.3341528737800248, 1.2330790393044078, 1.0651141456152624, 0.970245761873703, 0.9876750794954896, 1.1444387488375947, 1.3440318882456177, 1.272885284073852, 0.9576061866434467, 0.8825157004538378, 1.135559077052279, 1.2827883609382704, 1.0819461673819086, 0.9562220789741014, 0.9063976884269218, 0.9305014834101408, 1.0327924904133932, 1.2516249183828743, 1.241458897188175, 0.863530874873903, 0.8251590755342599, 1.0938404056242925, 1.348012209395919, 1.14287055213157, 0.8797832131252159, 0.810248026943694, 0.8749351404229708, 1.067303908359496, 1.180302785064236, 1.0647248404160203, 0.7547988690418146, 0.7368230331916452, 1.1836839073765661, 1.2683104762258681, 1.1053319783483717, 0.893529124618266, 0.7845242640293657, 1.0361137790117931, 1.3566633225657592, 1.1470670988567386, 0.9395315855870736, 0.9104783195239934, 1.1251541989665315, 1.3757666237019466, 1.3138127969228082, 1.0230446696051994, 0.880094247736765, 0.9843044475894454, 1.2018276604931346, 1.258435470506865, 0.955228853203427, 0.8884801256924009, 1.0126764752089104, 1.3247997167743408, 1.2756308778656065, 1.0896589508125958, 0.9634265765039958, 0.9942511186070719, 1.155621304623975, 1.2375844090639534, 1.1595240013797197, 1.0062143412469924, 0.9571586107886363, 1.028278664274052, 1.1555376881835757, 1.150824478240371, 1.1068693002752754, 1.0584300584036272, 1.0648297854764097, 1.057524716876327, 1.035941784640916, 1.0321341352973983, 1.0639058001739565, 1.1398091893794602, 1.1440142232545698, 1.061935827614108, 1.0267999447299525, 1.0707132536614639, 1.1474369748466566, 1.180667121088086, 1.1348727199857764, 1.110543792274762, 1.0966434947562371, 1.0617543330708346, 1.0614489245737468, 1.1223307206315392, 1.1419780792520706, 1.0976214807110063, 1.0303170865477478, 0.9654925618142594, 0.9497474181211247, 1.017803808742845, 1.1590901475461424, 1.3042386178342413, 1.228601450896119, 0.9555667657092259, 0.8174410333882038, 0.9793812828144235, 1.19422075629143, 1.1676515602191637, 1.0290844241846324, 0.8809780302800627, 0.7551154819722727, 0.7344734232811243, 0.8360978274366078, 1.1240116657959591, 1.2772484062357465, 1.0605940106599947, 0.7039448912910986, 0.62249820879767, 0.8722326501416235, 1.1000215688478976, 1.1805165667749735, 1.073897816218417, 0.7567093516200218, 0.6057004722354096, 0.7188576427732345], "N_acc": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}

==> anc/figs/neal_trace.json <==
{"h_0": 0.0444507104577137, "dH_0": [-0.08166644103908993, -0.10892649504756946, -0.015586555157568682, 0.07447533117351668, 0.059646317701648854, -0.061958035496047614, -0.01613543361835923, 0.03899666671759405, 0.051339216643484065, -0.03291994915147711, -0.0758319333647961, -0.060969737110511346, -0.0017000722217233033, 0.018788866289554562, 0.07229009576994372, 0.025364736926192677, -0.07646171189377071, -0.11915657318039052, 0.09010285717428701, 0.19172335455294842, 0.09970341466973309, -0.16942712704179996], "kap_0": 247.99256845807926, "h_1": 0.007804864279989394, "dH_1": [-0.030811864166878422, -0.044139393939985894, 0.0235293863277235, 0.09333129364549109, 0.019377638574397338, -0.026506546325634872, -0.013807896489240079, -0.03420759578875732, -0.023765506726263652, 0.04352412827361718, 0.04873666736789062, 0.040984982426195415, 0.01955041183657613, -0.014467181972278809, -0.058009300109233664, -0.11619390314662326, -0.0035213398140570007, 0.06277027655801248, 0.06158864813065179, 0.0033357764644250665, -0.02121897315471699, 0.02662553812341173, 0.0013560074741008066, -0.06190275909344223, -0.0802110762536472, 0.04016928441642165, 0.1620972350297194, 0.07182512959951737, -0.08799907947150132, -0.16371846039952231, 0.012144341411428172, 0.0856661830298151, -0.020679255295888765, -0.042150278194185375, -0.014129921452436633, 0.03525055124768528, 0.1005917451270193, 0.0140060896783325, -0.04710902935340755, -0.027516276777717508, -0.010815976542119188, -0.03645414873446384, 0.05409741416603708, -0.000391905572342921, -0.07643044835236878, -0.05275632804981001, 0.026525598369630643, 0.06447467182978528, 0.04678770350284367, 0.015038414357803731, -0.033629194011226105, -0.05578127001069788, -0.012567106891822277, 0.022568834074235156, 0.05536961437876187, -0.019339417851995222, -0.10349963430428488, -0.047140878918256135, 0.07716693000618591, 0.04021234050870248, -0.024484539377510828, -0.01568989575598323, 0.0012553913009725193, 0.02495615480982849, 0.041921526789352015, -0.027935526132964128, -0.0799155882780127, -0.019043469402916458, 0.08416307614278651, 0.06717661392309537, -0.05300011188217013, -0.13266245525694842, 0.007916410074287228, 0.0831101759431192, 0.057537291519466294, -0.011927328969647988, -0.05397829131322851, -0.0625603048516723, 0.058355157259100565, 0.057115484441453646, -0.04458138990165139, 0.0041646024377541835, 0.05707891406075305, 0.020675294838184755, -0.0542827819103735, -0.013986326446598696, 0.030603342220913987, 0.014390625199126816, 0.013597566951716544, 0.03681160097235647, 0.03758528596891608, -0.0353562252368107, -0.08673471610974559, -0.05714397202787325, 0.09942225240320113, 0.0820377910578145, -0.03971576745456673, -0.12940323526680686, -0.0582790157252191, 0.09709400451434647, 0.0665941350223278, 0.006003275883841752, -0.02779386683658913, -0.03487047704577151, 0.003288912370933872, 0.050104233478791116, 0.03094610939633924, -0.003720506110880706, 0.00020750294903848499, -0.03820311304077961, -0.054195568099970615, -0.01744173349824507, 0.0814972894145427, 0.0721951404565715, 0.023988817197761136, -0.027029534599208205, -0.06794888469818261, -0.05976586574792009, 0.05767694916418975, 0.03383652252897207, -0.030526549765042432, -0.03217544891964508, 0.02468838968388809, 0.0015487550045349963, -0.020518789659561776, -0.0049561213189548425, -0.0029560949673737014, 0.017757438959989713], "kap_1": 8043.876037052454}

==> anc/figs/sim/data/sonar.all-data <==
0.0200,0.0371,0.0428,0.0207,0.0954,0.0986,0.1539,0.1601,0.3109,0.2111,0.1609,0.1582,0.2238,0.0645,0.0660,0.2273,0.3100,0.2999,0.5078,0.4797,0.5783,0.5071,0.4328,0.5550,0.6711,0.6415,0.7104,0.8080,0.6791,0.3857,0.1307,0.2604,0.5121,0.7547,0.8537,0.8507,0.6692,0.6097,0.4943,0.2744,0.0510,0.2834,0.2825,0.4256,0.2641,0.1386,0.1051,0.1343,0.0383,0.0324,0.0232,0.0027,0.0065,0.0159,0.0072,0.0167,0.0180,0.0084,0.0090,0.0032,R
0.0453,0.0523,0.0843,0.0689,0.1183,0.2583,0.2156,0.3481,0.3337,0.2872,0.4918,0.6552,0.6919,0.7797,0.7464,0.9444,1.0000,0.8874,0.8024,0.7818,0.5212,0.4052,0.3957,0.3914,0.3250,0.3200,0.3271,0.2767,0.4423,0.2028,0.3788,0.2947,0.1984,0.2341,0.1306,0.4182,0.3835,0.1057,0.1840,0.1970,0.1674,0.0583,0.1401,0.1628,0.0621,0.0203,0.0530,0.0742,0.0409,0.0061,0.0125,0.0084,0.0089,0.0048,0.0094,0.0191,0.0140,0.0049,0.0052,0.0044,R
0.0262,0.0582,0.1099,0.1083,0.0974,0.2280,0.2431,0.3771,0.5598,0.6194,0.6333,0.7060,0.5544,0.5320,0.6479,0.6931,0.6759,0.7551,0.8929,0.8619,0.7974,0.6737,0.4293,0.3648,0.5331,0.2413,0.5070,0.8533,0.6036,0.8514,0.8512,0.5045,0.1862,0.2709,0.4232,0.3043,0.6116,0.6756,0.5375,0.4719,0.4647,0.2587,0.2129,0.2222,0.2111,0.0176,0.1348,0.0744,0.0130,0.0106,0.0033,0.0232,0.0166,0.0095,0.0180,0.0244,0.0316,0.0164,0.0095,0.0078,R
0.0100,0.0171,0.0623,0.0205,0.0205,0.0368,0.1098,0.1276,0.0598,0.1264,0.0881,0.1992,0.0184,0.2261,0.1729,0.2131,0.0693,0.2281,0.4060,0.3973,0.2741,0.3690,0.5556,0.4846,0.3140,0.5334,0.5256,0.2520,0.2090,0.3559,0.6260,0.7340,0.6120,0.3497,0.3953,0.3012,0.5408,0.8814,0.9857,0.9167,0.6121,0.5006,0.3210,0.3202,0.4295,0.3654,0.2655,0.1576,0.0681,0.0294,0.0241,0.0121,0.0036,0.0150,0.0085,0.0073,0.0050,0.0044,0.0040,0.0117,R
0.0762,0.0666,0.0481,0.0394,0.0590,0.0649,0.1209,0.2467,0.3564,0.4459,0.4152,0.3952,0.4256,0.4135,0.4528,0.5326,0.7306,0.6193,0.2032,0.4636,0.4148,0.4292,0.5730,0.5399,0.3161,0.2285,0.6995,1.0000,0.7262,0.4724,0.5103,0.5459,0.2881,0.0981,0.1951,0.4181,0.4604,0.3217,0.2828,0.2430,0.1979,0.2444,0.1847,0.0841,0.0692,0.0528,0.0357,0.0085,0.0230,0.0046,0.0156,0.0031,0.0054,0.0105,0.0110,0.0015,0.0072,0.0048,0.0107,0.0094,R
0.0286,0.0453,0.0277,0.0174,0.0384,0.0990,0.1201,0.1833,0.2105,0.3039,0.2988,0.4250,0.6343,0.8198,1.0000,0.9988,0.9508,0.9025,0.7234,0.5122,0.2074,0.3985,0.5890,0.2872,0.2043,0.5782,0.5389,0.3750,0.3411,0.5067,0.5580,0.4778,0.3299,0.2198,0.1407,0.2856,0.3807,0.4158,0.4054,0.3296,0.2707,0.2650,0.0723,0.1238,0.1192,0.1089,0.0623,0.0494,0.0264,0.0081,0.0104,0.0045,0.0014,0.0038,0.0013,0.0089,0.0057,0.0027,0.0051,0.0062,R
0.0317,0.0956,0.1321,0.1408,0.1674,0.1710,0.0731,0.1401,0.2083,0.3513,0.1786,0.0658,0.0513,0.3752,0.5419,0.5440,0.5150,0.4262,0.2024,0.4233,0.7723,0.9735,0.9390,0.5559,0.5268,0.6826,0.5713,0.5429,0.2177,0.2149,0.5811,0.6323,0.2965,0.1873,0.2969,0.5163,0.6153,0.4283,0.5479,0.6133,0.5017,0.2377,0.1957,0.1749,0.1304,0.0597,0.1124,0.1047,0.0507,0.0159,0.0195,0.0201,0.0248,0.0131,0.0070,0.0138,0.0092,0.0143,0.0036,0.0103,R
0.0519,0.0548,0.0842,0.0319,0.1158,0.0922,0.1027,0.0613,0.1465,0.2838,0.2802,0.3086,0.2657,0.3801,0.5626,0.4376,0.2617,0.1199,0.6676,0.9402,0.7832,0.5352,0.6809,0.9174,0.7613,0.8220,0.8872,0.6091,0.2967,0.1103,0.1318,0.0624,0.0990,0.4006,0.3666,0.1050,0.1915,0.3930,0.4288,0.2546,0.1151,0.2196,0.1879,0.1437,0.2146,0.2360,0.1125,0.0254,0.0285,0.0178,0.0052,0.0081,0.0120,0.0045,0.0121,0.0097,0.0085,0.0047,0.0048,0.0053,R
0.0223,0.0375,0.0484,0.0475,0.0647,0.0591,0.0753,0.0098,0.0684,0.1487,0.1156,0.1654,0.3833,0.3598,0.1713,0.1136,0.0349,0.3796,0.7401,0.9925,0.9802,0.8890,0.6712,0.4286,0.3374,0.7366,0.9611,0.7353,0.4856,0.1594,0.3007,0.4096,0.3170,0.3305,0.3408,0.2186,0.2463,0.2726,0.1680,0.2792,0.2558,0.1740,0.2121,0.1099,0.0985,0.1271,0.1459,0.1164,0.0777,0.0439,0.0061,0.0145,0.0128,0.0145,0.0058,0.0049,0.0065,0.0093,0.0059,0.0022,R
0.0164,0.0173,0.0347,0.0070,0.0187,0.0671,0.1056,0.0697,0.0962,0.0251,0.0801,0.1056,0.1266,0.0890,0.0198,0.1133,0.2826,0.3234,0.3238,0.4333,0.6068,0.7652,0.9203,0.9719,0.9207,0.7545,0.8289,0.8907,0.7309,0.6896,0.5829,0.4935,0.3101,0.0306,0.0244,0.1108,0.1594,0.1371,0.0696,0.0452,0.0620,0.1421,0.1597,0.1384,0.0372,0.0688,0.0867,0.0513,0.0092,0.0198,0.0118,0.0090,0.0223,0.0179,0.0084,0.0068,0.0032,0.0035,0.0056,0.0040,R
0.0039,0.0063,0.0152,0.0336,0.0310,0.0284,0.0396,0.0272,0.0323,0.0452,0.0492,0.0996,0.1424,0.1194,0.0628,0.0907,0.1177,0.1429,0.1223,0.1104,0.1847,0.3715,0.4382,0.5707,0.6654,0.7476,0.7654,0.8555,0.9720,0.9221,0.7502,0.7209,0.7757,0.6055,0.5021,0.4499,0.3947,0.4281,0.4427,0.3749,0.1972,0.0511,0.0793,0.1269,0.1533,0.0690,0.0402,0.0534,0.0228,0.0073,0.0062,0.0062,0.0120,0.0052,0.0056,0.0093,0.0042,0.0003,0.0053,0.0036,R
0.0123,0.0309,0.0169,0.0313,0.0358,0.0102,0.0182,0.0579,0.1122,0.0835,0.0548,0.0847,0.2026,0.2557,0.1870,0.2032,0.1463,0.2849,0.5824,0.7728,0.7852,0.8515,0.5312,0.3653,0.5973,0.8275,1.0000,0.8673,0.6301,0.4591,0.3940,0.2576,0.2817,0.2641,0.2757,0.2698,0.3994,0.4576,0.3940,0.2522,0.1782,0.1354,0.0516,0.0337,0.0894,0.0861,0.0872,0.0445,0.0134,0.0217,0.0188,0.0133,0.0265,0.0224,0.0074,0.0118,0.0026,0.0092,0.0009,0.0044,R
0.0079,0.0086,0.0055,0.0250,0.0344,0.0546,0.0528,0.0958,0.1009,0.1240,0.1097,0.1215,0.1874,0.3383,0.3227,0.2723,0.3943,0.6432,0.7271,0.8673,0.9674,0.9847,0.9480,0.8036,0.6833,0.5136,0.3090,0.0832,0.4019,0.2344,0.1905,0.1235,0.1717,0.2351,0.2489,0.3649,0.3382,0.1589,0.0989,0.1089,0.1043,0.0839,0.1391,0.0819,0.0678,0.0663,0.1202,0.0692,0.0152,0.0266,0.0174,0.0176,0.0127,0.0088,0.0098,0.0019,0.0059,0.0058,0.0059,0.0032,R
0.0090,0.0062,0.0253,0.0489,0.1197,0.1589,0.1392,0.0987,0.0955,0.1895,0.1896,0.2547,0.4073,0.2988,0.2901,0.5326,0.4022,0.1571,0.3024,0.3907,0.3542,0.4438,0.6414,0.4601,0.6009,0.8690,0.8345,0.7669,0.5081,0.4620,0.5380,0.5375,0.3844,0.3601,0.7402,0.7761,0.3858,0.0667,0.3684,0.6114,0.3510,0.2312,0.2195,0.3051,0.1937,0.1570,0.0479,0.0538,0.0146,0.0068,0.0187,0.0059,0.0095,0.0194,0.0080,0.0152,0.0158,0.0053,0.0189,0.0102,R
0.0124,0.0433,0.0604,0.0449,0.0597,0.0355,0.0531,0.0343,0.1052,0.2120,0.1640,0.1901,0.3026,0.2019,0.0592,0.2390,0.3657,0.3809,0.5929,0.6299,0.5801,0.4574,0.4449,0.3691,0.6446,0.8940,0.8978,0.4980,0.3333,0.2350,0.1553,0.3666,0.4340,0.3082,0.3024,0.4109,0.5501,0.4129,0.5499,0.5018,0.3132,0.2802,0.2351,0.2298,0.1155,0.0724,0.0621,0.0318,0.0450,0.0167,0.0078,0.0083,0.0057,0.0174,0.0188,0.0054,0.0114,0.0196,0.0147,0.0062,R
0.0298,0.0615,0.0650,0.0921,0.1615,0.2294,0.2176,0.2033,0.1459,0.0852,0.2476,0.3645,0.2777,0.2826,0.3237,0.4335,0.5638,0.4555,0.4348,0.6433,0.3932,0.1989,0.3540,0.9165,0.9371,0.4620,0.2771,0.6613,0.8028,0.4200,0.5192,0.6962,0.5792,0.8889,0.7863,0.7133,0.7615,0.4401,0.3009,0.3163,0.2809,0.2898,0.0526,0.1867,0.1553,0.1633,0.1252,0.0748,0.0452,0.0064,0.0154,0.0031,0.0153,0.0071,0.0212,0.0076,0.0152,0.0049,0.0200,0.0073,R
0.0352,0.0116,0.0191,0.0469,0.0737,0.1185,0.1683,0.1541,0.1466,0.2912,0.2328,0.2237,0.2470,0.1560,0.3491,0.3308,0.2299,0.2203,0.2493,0.4128,0.3158,0.6191,0.5854,0.3395,0.2561,0.5599,0.8145,0.6941,0.6985,0.8660,0.5930,0.3664,0.6750,0.8697,0.7837,0.7552,0.5789,0.4713,0.1252,0.6087,0.7322,0.5977,0.3431,0.1803,0.2378,0.3424,0.2303,0.0689,0.0216,0.0469,0.0426,0.0346,0.0158,0.0154,0.0109,0.0048,0.0095,0.0015,0.0073,0.0067,R
0.0192,0.0607,0.0378,0.0774,0.1388,0.0809,0.0568,0.0219,0.1037,0.1186,0.1237,0.1601,0.3520,0.4479,0.3769,0.5761,0.6426,0.6790,0.7157,0.5466,0.5399,0.6362,0.7849,0.7756,0.5780,0.4862,0.4181,0.2457,0.0716,0.0613,0.1816,0.4493,0.5976,0.3785,0.2495,0.5771,0.8852,0.8409,0.3570,0.3133,0.6096,0.6378,0.2709,0.1419,0.1260,0.1288,0.0790,0.0829,0.0520,0.0216,0.0360,0.0331,0.0131,0.0120,0.0108,0.0024,0.0045,0.0037,0.0112,0.0075,R
0.0270,0.0092,0.0145,0.0278,0.0412,0.0757,0.1026,0.1138,0.0794,0.1520,0.1675,0.1370,0.1361,0.1345,0.2144,0.5354,0.6830,0.5600,0.3093,0.3226,0.4430,0.5573,0.5782,0.6173,0.8132,0.9819,0.9823,0.9166,0.7423,0.7736,0.8473,0.7352,0.6671,0.6083,0.6239,0.5972,0.5715,0.5242,0.2924,0.1536,0.2003,0.2031,0.2207,0.1778,0.1353,0.1373,0.0749,0.0472,0.0325,0.0179,0.0045,0.0084,0.0010,0.0018,0.0068,0.0039,0.0120,0.0132,0.0070,0.0088,R
0.0126,0.0149,0.0641,0.1732,0.2565,0.2559,0.2947,0.4110,0.4983,0.5920,0.5832,0.5419,0.5472,0.5314,0.4981,0.6985,0.8292,0.7839,0.8215,0.9363,1.0000,0.9224,0.7839,0.5470,0.4562,0.5922,0.5448,0.3971,0.0882,0.2385,0.2005,0.0587,0.2544,0.2009,0.0329,0.1547,0.1212,0.2446,0.3171,0.3195,0.3051,0.0836,0.1266,0.1381,0.1136,0.0516,0.0073,0.0278,0.0372,0.0121,0.0153,0.0092,0.0035,0.0098,0.0121,0.0006,0.0181,0.0094,0.0116,0.0063,R
0.0473,0.0509,0.0819,0.1252,0.1783,0.3070,0.3008,0.2362,0.3830,0.3759,0.3021,0.2909,0.2301,0.1411,0.1582,0.2430,0.4474,0.5964,0.6744,0.7969,0.8319,0.7813,0.8626,0.7369,0.4122,0.2596,0.3392,0.3788,0.4488,0.6281,0.7449,0.7328,0.7704,0.7870,0.6048,0.5860,0.6385,0.7279,0.6286,0.5316,0.4069,0.1791,0.1625,0.2527,0.1903,0.1643,0.0604,0.0209,0.0436,0.0175,0.0107,0.0193,0.0118,0.0064,0.0042,0.0054,0.0049,0.0082,0.0028,0.0027,R
0.0664,0.0575,0.0842,0.0372,0.0458,0.0771,0.0771,0.1130,0.2353,0.1838,0.2869,0.4129,0.3647,0.1984,0.2840,0.4039,0.5837,0.6792,0.6086,0.4858,0.3246,0.2013,0.2082,0.1686,0.2484,0.2736,0.2984,0.4655,0.6990,0.7474,0.7956,0.7981,0.6715,0.6942,0.7440,0.8169,0.8912,1.0000,0.8753,0.7061,0.6803,0.5898,0.4618,0.3639,0.1492,0.1216,0.1306,0.1198,0.0578,0.0235,0.0135,0.0141,0.0190,0.0043,0.0036,0.0026,0.0024,0.0162,0.0109,0.0079,R
0.0099,0.0484,0.0299,0.0297,0.0652,0.1077,0.2363,0.2385,0.0075,0.1882,0.1456,0.1892,0.3176,0.1340,0.2169,0.2458,0.2589,0.2786,0.2298,0.0656,0.1441,0.1179,0.1668,0.1783,0.2476,0.2570,0.1036,0.5356,0.7124,0.6291,0.4756,0.6015,0.7208,0.6234,0.5725,0.7523,0.8712,0.9252,0.9709,0.9297,0.8995,0.7911,0.5600,0.2838,0.4407,0.5507,0.4331,0.2905,0.1981,0.0779,0.0396,0.0173,0.0149,0.0115,0.0202,0.0139,0.0029,0.0160,0.0106,0.0134,R
0.0115,0.0150,0.0136,0.0076,0.0211,0.1058,0.1023,0.0440,0.0931,0.0734,0.0740,0.0622,0.1055,0.1183,0.1721,0.2584,0.3232,0.3817,0.4243,0.4217,0.4449,0.4075,0.3306,0.4012,0.4466,0.5218,0.7552,0.9503,1.0000,0.9084,0.8283,0.7571,0.7262,0.6152,0.5680,0.5757,0.5324,0.3672,0.1669,0.0866,0.0646,0.1891,0.2683,0.2887,0.2341,0.1668,0.1015,0.1195,0.0704,0.0167,0.0107,0.0091,0.0016,0.0084,0.0064,0.0026,0.0029,0.0037,0.0070,0.0041,R
0.0293,0.0644,0.0390,0.0173,0.0476,0.0816,0.0993,0.0315,0.0736,0.0860,0.0414,0.0472,0.0835,0.0938,0.1466,0.0809,0.1179,0.2179,0.3326,0.3258,0.2111,0.2302,0.3361,0.4259,0.4609,0.2606,0.0874,0.2862,0.5606,0.8344,0.8096,0.7250,0.8048,0.9435,1.0000,0.8960,0.5516,0.3037,0.2338,0.2382,0.3318,0.3821,0.1575,0.2228,0.1582,0.1433,0.1634,0.1133,0.0567,0.0133,0.0170,0.0035,0.0052,0.0083,0.0078,0.0075,0.0105,0.0160,0.0095,0.0011,R
0.0201,0.0026,0.0138,0.0062,0.0133,0.0151,0.0541,0.0210,0.0505,0.1097,0.0841,0.0942,0.1204,0.0420,0.0031,0.0162,0.0624,0.2127,0.3436,0.3813,0.3825,0.4764,0.6313,0.7523,0.8675,0.8788,0.7901,0.8357,0.9631,0.9619,0.9236,0.8903,0.9708,0.9647,0.7892,0.5307,0.2718,0.1953,0.1374,0.3105,0.3790,0.4105,0.3355,0.2998,0.2748,0.2024,0.1043,0.0453,0.0337,0.0122,0.0072,0.0108,0.0070,0.0063,0.0030,0.0011,0.0007,0.0024,0.0057,0.0044,R
0.0151,0.0320,0.0599,0.1050,0.1163,0.1734,0.1679,0.1119,0.0889,0.1205,0.0847,0.1518,0.2305,0.2793,0.3404,0.4527,0.6950,0.8807,0.9154,0.7542,0.6736,0.7146,0.8335,0.7701,0.6993,0.6543,0.5040,0.4926,0.4992,0.4161,0.1631,0.0404,0.0637,0.2962,0.3609,0.1866,0.0476,0.1497,0.2405,0.1980,0.3175,0.2379,0.1716,0.1559,0.1556,0.0422,0.0493,0.0476,0.0219,0.0059,0.0086,0.0061,0.0015,0.0084,0.0128,0.0054,0.0011,0.0019,0.0023,0.0062,R
0.0177,0.0300,0.0288,0.0394,0.0630,0.0526,0.0688,0.0633,0.0624,0.0613,0.1680,0.3476,0.4561,0.5188,0.6308,0.7201,0.5153,0.3818,0.2644,0.3345,0.4865,0.6628,0.7389,0.9213,1.0000,0.7750,0.5593,0.6172,0.8635,0.6592,0.4770,0.4983,0.3330,0.3076,0.2876,0.2226,0.0794,0.0603,0.1049,0.0606,0.1530,0.0983,0.1643,0.1901,0.1107,0.1917,0.1467,0.0392,0.0356,0.0270,0.0168,0.0102,0.0122,0.0044,0.0075,0.0124,0.0099,0.0057,0.0032,0.0019,R
0.0100,0.0275,0.0190,0.0371,0.0416,0.0201,0.0314,0.0651,0.1896,0.2668,0.3376,0.3282,0.2432,0.1268,0.1278,0.4441,0.6795,0.7051,0.7966,0.9401,0.9857,0.8193,0.5789,0.6394,0.7043,0.6875,0.4081,0.1811,0.2064,0.3917,0.3791,0.2042,0.2227,0.3341,0.3984,0.5077,0.5534,0.3352,0.2723,0.2278,0.2044,0.1986,0.0835,0.0908,0.1380,0.1948,0.1211,0.0843,0.0589,0.0247,0.0118,0.0088,0.0104,0.0036,0.0088,0.0047,0.0117,0.0020,0.0091,0.0058,R
0.0189,0.0308,0.0197,0.0622,0.0080,0.0789,0.1440,0.1451,0.1789,0.2522,0.2607,0.3710,0.3906,0.2672,0.2716,0.4183,0.6988,0.5733,0.2226,0.2631,0.7473,0.7263,0.3393,0.2824,0.6053,0.5897,0.4967,0.8616,0.8339,0.4084,0.2268,0.1745,0.0507,0.1588,0.3040,0.1369,0.1605,0.2061,0.0734,0.0202,0.1638,0.1583,0.1830,0.1886,0.1008,0.0663,0.0183,0.0404,0.0108,0.0143,0.0091,0.0038,0.0096,0.0142,0.0190,0.0140,0.0099,0.0092,0.0052,0.0075,R
0.0240,0.0218,0.0324,0.0569,0.0330,0.0513,0.0897,0.0713,0.0569,0.0389,0.1934,0.2434,0.2906,0.2606,0.3811,0.4997,0.3015,0.3655,0.6791,0.7307,0.5053,0.4441,0.6987,0.8133,0.7781,0.8943,0.8929,0.8913,0.8610,0.8063,0.5540,0.2446,0.3459,0.1615,0.2467,0.5564,0.4681,0.0979,0.1582,0.0751,0.3321,0.3745,0.2666,0.1078,0.1418,0.1687,0.0738,0.0634,0.0144,0.0226,0.0061,0.0162,0.0146,0.0093,0.0112,0.0094,0.0054,0.0019,0.0066,0.0023,R
0.0084,0.0153,0.0291,0.0432,0.0951,0.0752,0.0414,0.0259,0.0692,0.1753,0.1970,0.1167,0.1683,0.0814,0.2179,0.5121,0.7231,0.7776,0.6222,0.3501,0.3733,0.2622,0.3776,0.7361,0.8673,0.8223,0.7772,0.7862,0.5652,0.3635,0.3534,0.3865,0.3370,0.1693,0.2627,0.3195,0.1388,0.1048,0.1681,0.1910,0.1174,0.0933,0.0856,0.0951,0.0986,0.0956,0.0426,0.0407,0.0106,0.0179,0.0056,0.0236,0.0114,0.0136,0.0117,0.0060,0.0058,0.0031,0.0072,0.0045,R
0.0195,0.0213,0.0058,0.0190,0.0319,0.0571,0.1004,0.0668,0.0691,0.0242,0.0728,0.0639,0.3002,0.3854,0.4767,0.4602,0.3175,0.4160,0.6428,1.0000,0.8631,0.5212,0.3156,0.5952,0.7732,0.6042,0.4375,0.5487,0.4720,0.6235,0.3851,0.1590,0.3891,0.5294,0.3504,0.4480,0.4041,0.5031,0.6475,0.5493,0.3548,0.2028,0.1882,0.0845,0.1315,0.1590,0.0562,0.0617,0.0343,0.0370,0.0261,0.0157,0.0074,0.0271,0.0203,0.0089,0.0095,0.0095,0.0021,0.0053,R
0.0442,0.0477,0.0049,0.0581,0.0278,0.0678,0.1664,0.1490,0.0974,0.1268,0.1109,0.2375,0.2007,0.2140,0.1109,0.2036,0.2468,0.6682,0.8345,0.8252,0.8017,0.8982,0.9664,0.8515,0.6626,0.3241,0.2054,0.5669,0.5726,0.4877,0.7532,0.7600,0.5185,0.4120,0.5560,0.5569,0.1336,0.3831,0.4611,0.4330,0.2556,0.1466,0.3489,0.2659,0.0944,0.1370,0.1344,0.0416,0.0719,0.0637,0.0210,0.0204,0.0216,0.0135,0.0055,0.0073,0.0080,0.0105,0.0059,0.0105,R
0.0311,0.0491,0.0692,0.0831,0.0079,0.0200,0.0981,0.1016,0.2025,0.0767,0.1767,0.2555,0.2812,0.2722,0.3227,0.3463,0.5395,0.7911,0.9064,0.8701,0.7672,0.2957,0.4148,0.6043,0.3178,0.3482,0.6158,0.8049,0.6289,0.4999,0.5830,0.6660,0.4124,0.1260,0.2487,0.4676,0.5382,0.3150,0.2139,0.1848,0.1679,0.2328,0.1015,0.0713,0.0615,0.0779,0.0761,0.0845,0.0592,0.0068,0.0089,0.0087,0.0032,0.0130,0.0188,0.0101,0.0229,0.0182,0.0046,0.0038,R
0.0206,0.0132,0.0533,0.0569,0.0647,0.1432,0.1344,0.2041,0.1571,0.1573,0.2327,0.1785,0.1507,0.1916,0.2061,0.2307,0.2360,0.1299,0.3812,0.5858,0.4497,0.4876,1.0000,0.8675,0.4718,0.5341,0.6197,0.7143,0.5605,0.3728,0.2481,0.1921,0.1386,0.3325,0.2883,0.3228,0.2607,0.2040,0.2396,0.1319,0.0683,0.0334,0.0716,0.0976,0.0787,0.0522,0.0500,0.0231,0.0221,0.0144,0.0307,0.0386,0.0147,0.0018,0.0100,0.0096,0.0077,0.0180,0.0109,0.0070,R
0.0094,0.0166,0.0398,0.0359,0.0681,0.0706,0.1020,0.0893,0.0381,0.1328,0.1303,0.0273,0.0644,0.0712,0.1204,0.0717,0.1224,0.2349,0.3684,0.3918,0.4925,0.8793,0.9606,0.8786,0.6905,0.6937,0.5674,0.6540,0.7802,0.7575,0.5836,0.6316,0.8108,0.9039,0.8647,0.6695,0.4027,0.2370,0.2685,0.3662,0.3267,0.2200,0.2996,0.2205,0.1163,0.0635,0.0465,0.0422,0.0174,0.0172,0.0134,0.0141,0.0191,0.0145,0.0065,0.0129,0.0217,0.0087,0.0077,0.0122,R
0.0333,0.0221,0.0270,0.0481,0.0679,0.0981,0.0843,0.1172,0.0759,0.0920,0.1475,0.0522,0.1119,0.0970,0.1174,0.1678,0.1642,0.1205,0.0494,0.1544,0.3485,0.6146,0.9146,0.9364,0.8677,0.8772,0.8553,0.8833,1.0000,0.8296,0.6601,0.5499,0.5716,0.6859,0.6825,0.5142,0.2750,0.1358,0.1551,0.2646,0.1994,0.1883,0.2746,0.1651,0.0575,0.0695,0.0598,0.0456,0.0021,0.0068,0.0036,0.0022,0.0032,0.0060,0.0054,0.0063,0.0143,0.0132,0.0051,0.0041,R
0.0123,0.0022,0.0196,0.0206,0.0180,0.0492,0.0033,0.0398,0.0791,0.0475,0.1152,0.0520,0.1192,0.1943,0.1840,0.2077,0.1956,0.1630,0.1218,0.1017,0.1354,0.3157,0.4645,0.5906,0.6776,0.8119,0.8594,0.9228,0.8387,0.7238,0.6292,0.5181,0.4629,0.5255,0.5147,0.3929,0.1279,0.0411,0.0859,0.1131,0.1306,0.1757,0.2648,0.1955,0.0656,0.0580,0.0319,0.0301,0.0272,0.0074,0.0149,0.0125,0.0134,0.0026,0.0038,0.0018,0.0113,0.0058,0.0047,0.0071,R
0.0091,0.0213,0.0206,0.0505,0.0657,0.0795,0.0970,0.0872,0.0743,0.0837,0.1579,0.0898,0.0309,0.1856,0.2969,0.2032,0.1264,0.1655,0.1661,0.2091,0.2310,0.4460,0.6634,0.6933,0.7663,0.8206,0.7049,0.7560,0.7466,0.6387,0.4846,0.3328,0.5356,0.8741,0.8573,0.6718,0.3446,0.3150,0.2702,0.2598,0.2742,0.3594,0.4382,0.2460,0.0758,0.0187,0.0797,0.0748,0.0367,0.0155,0.0300,0.0112,0.0112,0.0102,0.0026,0.0097,0.0098,0.0043,0.0071,0.0108,R
0.0068,0.0232,0.0513,0.0444,0.0249,0.0637,0.0422,0.1130,0.1911,0.2475,0.1606,0.0922,0.2398,0.3220,0.4295,0.2652,0.0666,0.1442,0.2373,0.2595,0.2493,0.3903,0.6384,0.8037,0.7026,0.6874,0.6997,0.8558,1.0000,0.9621,0.8996,0.7575,0.6902,0.5686,0.4396,0.4546,0.2959,0.1587,0.1681,0.0842,0.1173,0.1754,0.2728,0.1705,0.0194,0.0213,0.0354,0.0420,0.0093,0.0204,0.0199,0.0173,0.0163,0.0055,0.0045,0.0068,0.0041,0.0052,0.0194,0.0105,R
0.0093,0.0185,0.0056,0.0064,0.0260,0.0458,0.0470,0.0057,0.0425,0.0640,0.0888,0.1599,0.1541,0.2768,0.2176,0.2799,0.3491,0.2824,0.2479,0.3005,0.4300,0.4684,0.4520,0.5026,0.6217,0.6571,0.6632,0.7321,0.8534,1.0000,0.8448,0.6354,0.6308,0.6211,0.6976,0.5868,0.4889,0.3683,0.2043,0.1469,0.2220,0.1449,0.1490,0.1211,0.1144,0.0791,0.0365,0.0152,0.0085,0.0120,0.0022,0.0069,0.0064,0.0129,0.0114,0.0054,0.0089,0.0050,0.0058,0.0025,R
0.0211,0.0319,0.0415,0.0286,0.0121,0.0438,0.1299,0.1390,0.0695,0.0568,0.0869,0.1935,0.1478,0.1871,0.1994,0.3283,0.6861,0.5814,0.2500,0.1734,0.3363,0.5588,0.6592,0.7012,0.8099,0.8901,0.8745,0.7887,0.8725,0.9376,0.8920,0.7508,0.6832,0.7610,0.9017,1.0000,0.9123,0.7388,0.5915,0.4057,0.3019,0.2331,0.2931,0.2298,0.2391,0.1910,0.1096,0.0300,0.0171,0.0383,0.0053,0.0090,0.0042,0.0153,0.0106,0.0020,0.0105,0.0049,0.0070,0.0080,R
0.0093,0.0269,0.0217,0.0339,0.0305,0.1172,0.1450,0.0638,0.0740,0.1360,0.2132,0.3738,0.3738,0.2673,0.2333,0.5367,0.7312,0.7659,0.6271,0.4395,0.4330,0.4326,0.5544,0.7360,0.8589,0.8989,0.9420,0.9401,0.9379,0.8575,0.7284,0.6700,0.7547,0.8773,0.9919,0.9922,0.9419,0.8388,0.6605,0.4816,0.2917,0.1769,0.1136,0.0701,0.1578,0.1938,0.1106,0.0693,0.0176,0.0205,0.0309,0.0212,0.0091,0.0056,0.0086,0.0092,0.0070,0.0116,0.0060,0.0110,R
0.0257,0.0447,0.0388,0.0239,0.1315,0.1323,0.1608,0.2145,0.0847,0.0561,0.0891,0.0861,0.1531,0.1524,0.1849,0.2871,0.2009,0.2748,0.5017,0.2172,0.4978,0.5265,0.3647,0.5768,0.5161,0.5715,0.4006,0.3650,0.6685,0.8659,0.8052,0.4082,0.3379,0.5092,0.6776,0.7313,0.6062,0.7040,0.8849,0.8979,0.7751,0.7247,0.7733,0.7762,0.6009,0.4514,0.3096,0.1859,0.0956,0.0206,0.0206,0.0096,0.0153,0.0096,0.0131,0.0198,0.0025,0.0199,0.0255,0.0180,R
0.0408,0.0653,0.0397,0.0604,0.0496,0.1817,0.1178,0.1024,0.0583,0.2176,0.2459,0.3332,0.3087,0.2613,0.3232,0.3731,0.4203,0.5364,0.7062,0.8196,0.8835,0.8299,0.7609,0.7605,0.8367,0.8905,0.7652,0.5897,0.3037,0.0823,0.2787,0.7241,0.8032,0.8050,0.7676,0.7468,0.6253,0.1730,0.2916,0.5003,0.5220,0.4824,0.4004,0.3877,0.1651,0.0442,0.0663,0.0418,0.0475,0.0235,0.0066,0.0062,0.0129,0.0184,0.0069,0.0198,0.0199,0.0102,0.0070,0.0055,R
0.0308,0.0339,0.0202,0.0889,0.1570,0.1750,0.0920,0.1353,0.1593,0.2795,0.3336,0.2940,0.1608,0.3335,0.4985,0.7295,0.7350,0.8253,0.8793,0.9657,1.0000,0.8707,0.6471,0.5973,0.8218,0.7755,0.6111,0.4195,0.2990,0.1354,0.2438,0.5624,0.5555,0.6963,0.7298,0.7022,0.5468,0.1421,0.4738,0.6410,0.4375,0.3178,0.2377,0.2808,0.1374,0.1136,0.1034,0.0688,0.0422,0.0117,0.0070,0.0167,0.0127,0.0138,0.0090,0.0051,0.0029,0.0122,0.0056,0.0020,R
0.0373,0.0281,0.0232,0.0225,0.0179,0.0733,0.0841,0.1031,0.0993,0.0802,0.1564,0.2565,0.2624,0.1179,0.0597,0.1563,0.2241,0.3586,0.1792,0.3256,0.6079,0.6988,0.8391,0.8553,0.7710,0.6215,0.5736,0.4402,0.4056,0.4411,0.5130,0.5965,0.7272,0.6539,0.5902,0.5393,0.4897,0.4081,0.4145,0.6003,0.7196,0.6633,0.6287,0.4087,0.3212,0.2518,0.1482,0.0988,0.0317,0.0269,0.0066,0.0008,0.0045,0.0024,0.0006,0.0073,0.0096,0.0054,0.0085,0.0060,R
0.0190,0.0038,0.0642,0.0452,0.0333,0.0690,0.0901,0.1454,0.0740,0.0349,0.1459,0.3473,0.3197,0.2823,0.0166,0.0572,0.2164,0.4563,0.3819,0.5627,0.6484,0.7235,0.8242,0.8766,1.0000,0.8582,0.6563,0.5087,0.4817,0.4530,0.4521,0.4532,0.5385,0.5308,0.5356,0.5271,0.4260,0.2436,0.1205,0.3845,0.4107,0.5067,0.4216,0.2479,0.1586,0.1124,0.0651,0.0789,0.0325,0.0070,0.0026,0.0093,0.0118,0.0112,0.0094,0.0140,0.0072,0.0022,0.0055,0.0122,R
0.0119,0.0582,0.0623,0.0600,0.1397,0.1883,0.1422,0.1447,0.0487,0.0864,0.2143,0.3720,0.2665,0.2113,0.1103,0.1136,0.1934,0.4142,0.3279,0.6222,0.7468,0.7676,0.7867,0.8253,1.0000,0.9481,0.7539,0.6008,0.5437,0.5387,0.5619,0.5141,0.6084,0.5621,0.5956,0.6078,0.5025,0.2829,0.0477,0.2811,0.3422,0.5147,0.4372,0.2470,0.1708,0.1343,0.0838,0.0755,0.0304,0.0074,0.0069,0.0025,0.0103,0.0074,0.0123,0.0069,0.0076,0.0073,0.0030,0.0138,R
0.0353,0.0713,0.0326,0.0272,0.0370,0.0792,0.1083,0.0687,0.0298,0.0880,0.1078,0.0979,0.2250,0.2819,0.2099,0.1240,0.1699,0.0939,0.1091,0.1410,0.1268,0.3151,0.1430,0.2264,0.5756,0.7876,0.7158,0.5998,0.5583,0.6295,0.7659,0.8940,0.8436,0.6807,0.8380,1.0000,0.9497,0.7866,0.5647,0.3480,0.2585,0.2304,0.2948,0.3363,0.3017,0.2193,0.1316,0.1078,0.0559,0.0035,0.0098,0.0163,0.0242,0.0043,0.0202,0.0108,0.0037,0.0096,0.0093,0.0053,R
0.0131,0.0068,0.0308,0.0311,0.0085,0.0767,0.0771,0.0640,0.0726,0.0901,0.0750,0.0844,0.1226,0.1619,0.2317,0.2934,0.3526,0.3657,0.3221,0.3093,0.4084,0.4285,0.4663,0.5956,0.6948,0.8386,0.8875,0.6404,0.3308,0.3425,0.4920,0.4592,0.3034,0.4366,0.5175,0.5122,0.4746,0.4902,0.4603,0.4460,0.4196,0.2873,0.2296,0.0949,0.0095,0.0527,0.0383,0.0107,0.0108,0.0077,0.0109,0.0062,0.0028,0.0040,0.0075,0.0039,0.0053,0.0013,0.0052,0.0023,R
0.0087,0.0046,0.0081,0.0230,0.0586,0.0682,0.0993,0.0717,0.0576,0.0818,0.1315,0.1862,0.2789,0.2579,0.2240,0.2568,0.2933,0.2991,0.3924,0.4691,0.5665,0.6464,0.6774,0.7577,0.8856,0.9419,1.0000,0.8564,0.6790,0.5587,0.4147,0.2946,0.2025,0.0688,0.1171,0.2157,0.2216,0.2776,0.2309,0.1444,0.1513,0.1745,0.1756,0.1424,0.0908,0.0138,0.0469,0.0480,0.0159,0.0045,0.0015,0.0052,0.0038,0.0079,0.0114,0.0050,0.0030,0.0064,0.0058,0.0030,R
0.0293,0.0378,0.0257,0.0062,0.0130,0.0612,0.0895,0.1107,0.0973,0.0751,0.0528,0.1209,0.1763,0.2039,0.2727,0.2321,0.2676,0.2934,0.3295,0.4910,0.5402,0.6257,0.6826,0.7527,0.8504,0.8938,0.9928,0.9134,0.7080,0.6318,0.6126,0.4638,0.2797,0.1721,0.1665,0.2561,0.2735,0.3209,0.2724,0.1880,0.1552,0.2522,0.2121,0.1801,0.1473,0.0681,0.1091,0.0919,0.0397,0.0093,0.0076,0.0065,0.0072,0.0108,0.0051,0.0102,0.0041,0.0055,0.0050,0.0087,R
0.0132,0.0080,0.0188,0.0141,0.0436,0.0668,0.0609,0.0131,0.0899,0.0922,0.1445,0.1475,0.2087,0.2558,0.2603,0.1985,0.2394,0.3134,0.4077,0.4529,0.4893,0.5666,0.6234,0.6741,0.8282,0.8823,0.9196,0.8965,0.7549,0.6736,0.6463,0.5007,0.3663,0.2298,0.1362,0.2123,0.2395,0.2673,0.2865,0.2060,0.1659,0.2633,0.2552,0.1696,0.1467,0.1286,0.0926,0.0716,0.0325,0.0258,0.0136,0.0044,0.0028,0.0021,0.0022,0.0048,0.0138,0.0140,0.0028,0.0064,R
0.0201,0.0116,0.0123,0.0245,0.0547,0.0208,0.0891,0.0836,0.1335,0.1199,0.1742,0.1387,0.2042,0.2580,0.2616,0.2097,0.2532,0.3213,0.4327,0.4760,0.5328,0.6057,0.6696,0.7476,0.8930,0.9405,1.0000,0.9785,0.8473,0.7639,0.6701,0.4989,0.3718,0.2196,0.1416,0.2680,0.2630,0.3104,0.3392,0.2123,0.1170,0.2655,0.2203,0.1541,0.1464,0.1044,0.1225,0.0745,0.0490,0.0224,0.0032,0.0076,0.0045,0.0056,0.0075,0.0037,0.0045,0.0029,0.0008,0.0018,R
0.0152,0.0102,0.0113,0.0263,0.0097,0.0391,0.0857,0.0915,0.0949,0.1504,0.1911,0.2115,0.2249,0.2573,0.1701,0.2023,0.2538,0.3417,0.4026,0.4553,0.5525,0.5991,0.5854,0.7114,0.9500,0.9858,1.0000,0.9578,0.8642,0.7128,0.5893,0.4323,0.2897,0.1744,0.0770,0.2297,0.2459,0.3101,0.3312,0.2220,0.0871,0.2064,0.1808,0.1624,0.1120,0.0815,0.1117,0.0950,0.0412,0.0120,0.0048,0.0049,0.0041,0.0036,0.0013,0.0046,0.0037,0.0011,0.0034,0.0033,R
0.0216,0.0124,0.0174,0.0152,0.0608,0.1026,0.1139,0.0877,0.1160,0.0866,0.1564,0.0780,0.0997,0.0915,0.0662,0.1134,0.1740,0.2573,0.3294,0.3910,0.5438,0.6115,0.7022,0.7610,0.7973,0.9105,0.8807,0.7949,0.7990,0.7180,0.6407,0.6312,0.5929,0.6168,0.6498,0.6764,0.6253,0.5117,0.3890,0.3273,0.2509,0.1530,0.1323,0.1657,0.1215,0.0978,0.0452,0.0273,0.0179,0.0092,0.0018,0.0052,0.0049,0.0096,0.0134,0.0122,0.0047,0.0018,0.0006,0.0023,R
0.0225,0.0019,0.0075,0.0097,0.0445,0.0906,0.0889,0.0655,0.1624,0.1452,0.1442,0.0948,0.0618,0.1641,0.0708,0.0844,0.2590,0.2679,0.3094,0.4678,0.5958,0.7245,0.8773,0.9214,0.9282,0.9942,1.0000,0.9071,0.8545,0.7293,0.6499,0.6071,0.5588,0.5967,0.6275,0.5459,0.4786,0.3965,0.2087,0.1651,0.1836,0.0652,0.0758,0.0486,0.0353,0.0297,0.0241,0.0379,0.0119,0.0073,0.0051,0.0034,0.0129,0.0100,0.0044,0.0057,0.0030,0.0035,0.0021,0.0027,R
0.0125,0.0152,0.0218,0.0175,0.0362,0.0696,0.0873,0.0616,0.1252,0.1302,0.0888,0.0500,0.0628,0.1274,0.0801,0.0742,0.2048,0.2950,0.3193,0.4567,0.5959,0.7101,0.8225,0.8425,0.9065,0.9802,1.0000,0.8752,0.7583,0.6616,0.5786,0.5128,0.4776,0.4994,0.5197,0.5071,0.4577,0.3505,0.1845,0.1890,0.1967,0.1041,0.0550,0.0492,0.0622,0.0505,0.0247,0.0219,0.0102,0.0047,0.0019,0.0041,0.0074,0.0030,0.0050,0.0048,0.0017,0.0041,0.0086,0.0058,R
0.0130,0.0006,0.0088,0.0456,0.0525,0.0778,0.0931,0.0941,0.1711,0.1483,0.1532,0.1100,0.0890,0.1236,0.1197,0.1145,0.2137,0.2838,0.3640,0.5430,0.6673,0.7979,0.9273,0.9027,0.9192,1.0000,0.9821,0.9092,0.8184,0.6962,0.5900,0.5447,0.5142,0.5389,0.5531,0.5318,0.4826,0.3790,0.1831,0.1750,0.1679,0.0674,0.0609,0.0375,0.0533,0.0278,0.0179,0.0114,0.0073,0.0116,0.0092,0.0078,0.0041,0.0013,0.0011,0.0045,0.0039,0.0022,0.0023,0.0016,R
0.0135,0.0045,0.0051,0.0289,0.0561,0.0929,0.1031,0.0883,0.1596,0.1908,0.1576,0.1112,0.1197,0.1174,0.1415,0.2215,0.2658,0.2713,0.3862,0.5717,0.6797,0.8747,1.0000,0.8948,0.8420,0.9174,0.9307,0.9050,0.8228,0.6986,0.5831,0.4924,0.4563,0.5159,0.5670,0.5284,0.5144,0.3742,0.2282,0.1193,0.1088,0.0431,0.1070,0.0583,0.0046,0.0473,0.0408,0.0290,0.0192,0.0094,0.0025,0.0037,0.0084,0.0102,0.0096,0.0024,0.0037,0.0028,0.0030,0.0030,R
0.0086,0.0215,0.0242,0.0445,0.0667,0.0771,0.0499,0.0906,0.1229,0.1185,0.0775,0.1101,0.1042,0.0853,0.0456,0.1304,0.2690,0.2947,0.3669,0.4948,0.6275,0.8162,0.9237,0.8710,0.8052,0.8756,1.0000,0.9858,0.9427,0.8114,0.6987,0.6810,0.6591,0.6954,0.7290,0.6680,0.5917,0.4899,0.3439,0.2366,0.1716,0.1013,0.0766,0.0845,0.0260,0.0333,0.0205,0.0309,0.0101,0.0095,0.0047,0.0072,0.0054,0.0022,0.0016,0.0029,0.0058,0.0050,0.0024,0.0030,R
0.0067,0.0096,0.0024,0.0058,0.0197,0.0618,0.0432,0.0951,0.0836,0.1180,0.0978,0.0909,0.0656,0.0593,0.0832,0.1297,0.2038,0.3811,0.4451,0.5224,0.5911,0.6566,0.6308,0.5998,0.4958,0.5647,0.6906,0.8513,1.0000,0.9166,0.7676,0.6177,0.5468,0.5516,0.5463,0.5515,0.4561,0.3466,0.3384,0.2853,0.2502,0.1641,0.1605,0.1491,0.1326,0.0687,0.0602,0.0561,0.0306,0.0154,0.0029,0.0048,0.0023,0.0020,0.0040,0.0019,0.0034,0.0034,0.0051,0.0031,R
0.0071,0.0103,0.0135,0.0494,0.0253,0.0806,0.0701,0.0738,0.0117,0.0898,0.0289,0.1554,0.1437,0.1035,0.1424,0.1227,0.0892,0.2047,0.0827,0.1524,0.3031,0.1608,0.0667,0.1426,0.0395,0.1653,0.3399,0.4855,0.5206,0.5508,0.6102,0.5989,0.6764,0.8897,1.0000,0.9517,0.8459,0.7073,0.6697,0.6326,0.5102,0.4161,0.2816,0.1705,0.1421,0.0971,0.0879,0.0863,0.0355,0.0233,0.0252,0.0043,0.0048,0.0076,0.0124,0.0105,0.0054,0.0032,0.0073,0.0063,R
0.0176,0.0172,0.0501,0.0285,0.0262,0.0351,0.0362,0.0535,0.0258,0.0474,0.0526,0.1854,0.1040,0.0948,0.0912,0.1688,0.1568,0.0375,0.1316,0.2086,0.1976,0.0946,0.1965,0.1242,0.0616,0.2141,0.4642,0.6471,0.6340,0.6107,0.7046,0.5376,0.5934,0.8443,0.9481,0.9705,0.7766,0.6313,0.5760,0.6148,0.5450,0.4813,0.3406,0.1916,0.1134,0.0640,0.0911,0.0980,0.0563,0.0187,0.0088,0.0042,0.0175,0.0171,0.0079,0.0050,0.0112,0.0179,0.0294,0.0063,R
0.0265,0.0440,0.0137,0.0084,0.0305,0.0438,0.0341,0.0780,0.0844,0.0779,0.0327,0.2060,0.1908,0.1065,0.1457,0.2232,0.2070,0.1105,0.1078,0.1165,0.2224,0.0689,0.2060,0.2384,0.0904,0.2278,0.5872,0.8457,0.8467,0.7679,0.8055,0.6260,0.6545,0.8747,0.9885,0.9348,0.6960,0.5733,0.5872,0.6663,0.5651,0.5247,0.3684,0.1997,0.1512,0.0508,0.0931,0.0982,0.0524,0.0188,0.0100,0.0038,0.0187,0.0156,0.0068,0.0097,0.0073,0.0081,0.0086,0.0095,R
0.0368,0.0403,0.0317,0.0293,0.0820,0.1342,0.1161,0.0663,0.0155,0.0506,0.0906,0.2545,0.1464,0.1272,0.1223,0.1669,0.1424,0.1285,0.1857,0.1136,0.2069,0.0219,0.2400,0.2547,0.0240,0.1923,0.4753,0.7003,0.6825,0.6443,0.7063,0.5373,0.6601,0.8708,0.9518,0.9605,0.7712,0.6772,0.6431,0.6720,0.6035,0.5155,0.3802,0.2278,0.1522,0.0801,0.0804,0.0752,0.0566,0.0175,0.0058,0.0091,0.0160,0.0160,0.0081,0.0070,0.0135,0.0067,0.0078,0.0068,R
0.0195,0.0142,0.0181,0.0406,0.0391,0.0249,0.0892,0.0973,0.0840,0.1191,0.1522,0.1322,0.1434,0.1244,0.0653,0.0890,0.1226,0.1846,0.3880,0.3658,0.2297,0.2610,0.4193,0.5848,0.5643,0.5448,0.4772,0.6897,0.9797,1.0000,0.9546,0.8835,0.7662,0.6547,0.5447,0.4593,0.4679,0.1987,0.0699,0.1493,0.1713,0.1654,0.2600,0.3846,0.3754,0.2414,0.1077,0.0224,0.0155,0.0187,0.0125,0.0028,0.0067,0.0120,0.0012,0.0022,0.0058,0.0042,0.0067,0.0012,R
0.0216,0.0215,0.0273,0.0139,0.0357,0.0785,0.0906,0.0908,0.1151,0.0973,0.1203,0.1102,0.1192,0.1762,0.2390,0.2138,0.1929,0.1765,0.0746,0.1265,0.2005,0.1571,0.2605,0.5386,0.8440,1.0000,0.8684,0.6742,0.5537,0.4638,0.3609,0.2055,0.1620,0.2092,0.3100,0.2344,0.1058,0.0383,0.0528,0.1291,0.2241,0.1915,0.1587,0.0942,0.0840,0.0670,0.0342,0.0469,0.0357,0.0136,0.0082,0.0140,0.0044,0.0052,0.0073,0.0021,0.0047,0.0024,0.0009,0.0017,R
0.0065,0.0122,0.0068,0.0108,0.0217,0.0284,0.0527,0.0575,0.1054,0.1109,0.0937,0.0827,0.0920,0.0911,0.1487,0.1666,0.1268,0.1374,0.1095,0.1286,0.2146,0.2889,0.4238,0.6168,0.8167,0.9622,0.8280,0.5816,0.4667,0.3539,0.2727,0.1410,0.1863,0.2176,0.2360,0.1725,0.0589,0.0621,0.1847,0.2452,0.2984,0.3041,0.2275,0.1480,0.1102,0.1178,0.0608,0.0333,0.0276,0.0100,0.0023,0.0069,0.0025,0.0027,0.0052,0.0036,0.0026,0.0036,0.0006,0.0035,R
0.0036,0.0078,0.0092,0.0387,0.0530,0.1197,0.1243,0.1026,0.1239,0.0888,0.0937,0.1245,0.1599,0.1542,0.1846,0.1732,0.1477,0.1748,0.1455,0.1579,0.2257,0.1975,0.3368,0.5828,0.8505,1.0000,0.8457,0.6624,0.5564,0.3925,0.3233,0.2054,0.1920,0.2227,0.3147,0.2268,0.0795,0.0748,0.1166,0.1969,0.2619,0.2507,0.1983,0.0948,0.0931,0.0965,0.0381,0.0435,0.0336,0.0055,0.0079,0.0119,0.0055,0.0035,0.0036,0.0004,0.0018,0.0049,0.0024,0.0016,R
0.0208,0.0186,0.0131,0.0211,0.0610,0.0613,0.0612,0.0506,0.0989,0.1093,0.1063,0.1179,0.1291,0.1591,0.1680,0.1918,0.1615,0.1647,0.1397,0.1426,0.2429,0.2816,0.4290,0.6443,0.9061,1.0000,0.8087,0.6119,0.5260,0.3677,0.2746,0.1020,0.1339,0.1582,0.1952,0.1787,0.0429,0.1096,0.1762,0.2481,0.3150,0.2920,0.1902,0.0696,0.0758,0.0910,0.0441,0.0244,0.0265,0.0095,0.0140,0.0074,0.0063,0.0081,0.0087,0.0044,0.0028,0.0019,0.0049,0.0023,R
0.0139,0.0222,0.0089,0.0108,0.0215,0.0136,0.0659,0.0954,0.0786,0.1015,0.1261,0.0828,0.0493,0.0848,0.1514,0.1396,0.1066,0.1923,0.2991,0.3247,0.3797,0.5658,0.7483,0.8757,0.9048,0.7511,0.6858,0.7043,0.5864,0.3773,0.2206,0.2628,0.2672,0.2907,0.1982,0.2288,0.3186,0.2871,0.2921,0.2806,0.2682,0.2112,0.1513,0.1789,0.1850,0.1717,0.0898,0.0656,0.0445,0.0110,0.0024,0.0062,0.0072,0.0113,0.0012,0.0022,0.0025,0.0059,0.0039,0.0048,R
0.0109,0.0093,0.0121,0.0378,0.0679,0.0863,0.1004,0.0664,0.0941,0.1036,0.0972,0.0501,0.1546,0.3404,0.4804,0.6570,0.7738,0.7827,0.8152,0.8129,0.8297,0.8535,0.8870,0.8894,0.8980,0.9667,1.0000,0.9134,0.6762,0.4659,0.2895,0.2959,0.1746,0.2112,0.2569,0.2276,0.2149,0.1601,0.0371,0.0117,0.0488,0.0288,0.0597,0.0431,0.0369,0.0025,0.0327,0.0257,0.0182,0.0108,0.0124,0.0077,0.0023,0.0117,0.0053,0.0077,0.0076,0.0056,0.0055,0.0039,R
0.0202,0.0104,0.0325,0.0239,0.0807,0.1529,0.1154,0.0608,0.1317,0.1370,0.0843,0.0269,0.1254,0.3046,0.5584,0.7973,0.8341,0.8057,0.8616,0.8769,0.9413,0.9403,0.9409,1.0000,0.9725,0.9309,0.9351,0.7317,0.4421,0.3244,0.4161,0.4611,0.4031,0.3000,0.2459,0.1348,0.2541,0.2255,0.1598,0.1485,0.0845,0.0569,0.0855,0.1262,0.1153,0.0570,0.0426,0.0425,0.0235,0.0006,0.0188,0.0127,0.0081,0.0067,0.0043,0.0065,0.0049,0.0054,0.0073,0.0054,R
0.0239,0.0189,0.0466,0.0440,0.0657,0.0742,0.1380,0.1099,0.1384,0.1376,0.0938,0.0259,0.1499,0.2851,0.5743,0.8278,0.8669,0.8131,0.9045,0.9046,1.0000,0.9976,0.9872,0.9761,0.9009,0.9724,0.9675,0.7633,0.4434,0.3822,0.4727,0.4007,0.3381,0.3172,0.2222,0.0733,0.2692,0.1888,0.0712,0.1062,0.0694,0.0300,0.0893,0.1459,0.1348,0.0391,0.0546,0.0469,0.0201,0.0095,0.0155,0.0091,0.0151,0.0080,0.0018,0.0078,0.0045,0.0026,0.0036,0.0024,R
0.0336,0.0294,0.0476,0.0539,0.0794,0.0804,0.1136,0.1228,0.1235,0.0842,0.0357,0.0689,0.1705,0.3257,0.4602,0.6225,0.7327,0.7843,0.7988,0.8261,1.0000,0.9814,0.9620,0.9601,0.9118,0.9086,0.7931,0.5877,0.3474,0.4235,0.4633,0.3410,0.2849,0.2847,0.1742,0.0549,0.1192,0.1154,0.0855,0.1811,0.1264,0.0799,0.0378,0.1268,0.1125,0.0505,0.0949,0.0677,0.0259,0.0170,0.0033,0.0150,0.0111,0.0032,0.0035,0.0169,0.0137,0.0015,0.0069,0.0051,R
0.0231,0.0351,0.0030,0.0304,0.0339,0.0860,0.1738,0.1351,0.1063,0.0347,0.0575,0.1382,0.2274,0.4038,0.5223,0.6847,0.7521,0.7760,0.7708,0.8627,1.0000,0.8873,0.8057,0.8760,0.9066,0.9430,0.8846,0.6500,0.2970,0.2423,0.2992,0.2285,0.2277,0.1529,0.1037,0.0352,0.1073,0.1373,0.1331,0.1454,0.1115,0.0440,0.0762,0.1381,0.0831,0.0654,0.0844,0.0595,0.0497,0.0313,0.0154,0.0106,0.0097,0.0022,0.0052,0.0072,0.0056,0.0038,0.0043,0.0030,R
0.0108,0.0086,0.0058,0.0460,0.0752,0.0887,0.1015,0.0494,0.0472,0.0393,0.1106,0.1412,0.2202,0.2976,0.4116,0.4754,0.5390,0.6279,0.7060,0.7918,0.9493,1.0000,0.9645,0.9432,0.8658,0.7895,0.6501,0.4492,0.4739,0.6153,0.4929,0.3195,0.3735,0.3336,0.1052,0.0671,0.0379,0.0461,0.1694,0.2169,0.1677,0.0644,0.0159,0.0778,0.0653,0.0210,0.0509,0.0387,0.0262,0.0101,0.0161,0.0029,0.0078,0.0114,0.0083,0.0058,0.0003,0.0023,0.0026,0.0027,R
0.0229,0.0369,0.0040,0.0375,0.0455,0.1452,0.2211,0.1188,0.0750,0.1631,0.2709,0.3358,0.4091,0.4400,0.5485,0.7213,0.8137,0.9185,1.0000,0.9418,0.9116,0.9349,0.7484,0.5146,0.4106,0.3443,0.6981,0.8713,0.9013,0.8014,0.4380,0.1319,0.1709,0.2484,0.3044,0.2312,0.1338,0.2056,0.2474,0.2790,0.1610,0.0056,0.0351,0.1148,0.1331,0.0276,0.0763,0.0631,0.0309,0.0240,0.0115,0.0064,0.0022,0.0122,0.0151,0.0056,0.0026,0.0029,0.0104,0.0163,R
0.0100,0.0194,0.0155,0.0489,0.0839,0.1009,0.1627,0.2071,0.2696,0.2990,0.3242,0.3565,0.3951,0.5201,0.6953,0.8468,1.0000,0.9278,0.8510,0.8010,0.8142,0.8825,0.7302,0.6107,0.7159,0.8458,0.6319,0.4808,0.6291,0.7152,0.6005,0.4235,0.4106,0.3992,0.1730,0.1975,0.2370,0.1339,0.1583,0.3151,0.1968,0.2054,0.1272,0.1129,0.1946,0.2195,0.1930,0.1498,0.0773,0.0196,0.0122,0.0130,0.0073,0.0077,0.0075,0.0060,0.0080,0.0019,0.0053,0.0019,R
0.0409,0.0421,0.0573,0.0130,0.0183,0.1019,0.1054,0.1070,0.2302,0.2259,0.2373,0.3323,0.3827,0.4840,0.6812,0.7555,0.9522,0.9826,0.8871,0.8268,0.7561,0.8217,0.6967,0.6444,0.6948,0.8014,0.6053,0.6084,0.8877,0.8557,0.5563,0.2897,0.3638,0.4786,0.2908,0.0899,0.2043,0.1707,0.0407,0.1286,0.1581,0.2191,0.1701,0.0971,0.2217,0.2732,0.1874,0.1062,0.0665,0.0405,0.0113,0.0028,0.0036,0.0105,0.0120,0.0087,0.0061,0.0061,0.0030,0.0078,R
0.0217,0.0340,0.0392,0.0236,0.1081,0.1164,0.1398,0.1009,0.1147,0.1777,0.4079,0.4113,0.3973,0.5078,0.6509,0.8073,0.9819,1.0000,0.9407,0.8452,0.8106,0.8460,0.6212,0.5815,0.7745,0.8204,0.5601,0.2989,0.5009,0.6628,0.5753,0.4055,0.3746,0.3481,0.1580,0.1422,0.2130,0.1866,0.1003,0.2396,0.2241,0.2029,0.0710,0.1606,0.1669,0.1700,0.1829,0.1403,0.0506,0.0224,0.0095,0.0031,0.0103,0.0078,0.0077,0.0094,0.0031,0.0030,0.0013,0.0069,R
0.0378,0.0318,0.0423,0.0350,0.1787,0.1635,0.0887,0.0817,0.1779,0.2053,0.3135,0.3118,0.3686,0.3885,0.5850,0.7868,0.9739,1.0000,0.9843,0.8610,0.8443,0.9061,0.5847,0.4033,0.5946,0.6793,0.6389,0.5002,0.5578,0.4831,0.4729,0.3318,0.3969,0.3894,0.2314,0.1036,0.1312,0.0864,0.2569,0.3179,0.2649,0.2714,0.1713,0.0584,0.1230,0.2200,0.2198,0.1074,0.0423,0.0162,0.0093,0.0046,0.0044,0.0078,0.0102,0.0065,0.0061,0.0062,0.0043,0.0053,R
0.0365,0.1632,0.1636,0.1421,0.1130,0.1306,0.2112,0.2268,0.2992,0.3735,0.3042,0.0387,0.2679,0.5397,0.6204,0.7257,0.8350,0.6888,0.4450,0.3921,0.5605,0.7545,0.8311,1.0000,0.8762,0.7092,0.7009,0.5014,0.3942,0.4456,0.4072,0.0773,0.1423,0.0401,0.3597,0.6847,0.7076,0.3597,0.0612,0.3027,0.3966,0.3868,0.2380,0.2059,0.2288,0.1704,0.1587,0.1792,0.1022,0.0151,0.0223,0.0110,0.0071,0.0205,0.0164,0.0063,0.0078,0.0094,0.0110,0.0068,R
0.0188,0.0370,0.0953,0.0824,0.0249,0.0488,0.1424,0.1972,0.1873,0.1806,0.2139,0.1523,0.1975,0.4844,0.7298,0.7807,0.7906,0.6122,0.4200,0.2807,0.5148,0.7569,0.8596,1.0000,0.8457,0.6797,0.6971,0.5843,0.4772,0.5201,0.4241,0.1592,0.1668,0.0588,0.3967,0.7147,0.7319,0.3509,0.0589,0.2690,0.4200,0.3874,0.2440,0.2000,0.2307,0.1886,0.1960,0.1701,0.1366,0.0398,0.0143,0.0093,0.0033,0.0113,0.0030,0.0057,0.0090,0.0057,0.0068,0.0024,R
0.0856,0.0454,0.0382,0.0203,0.0385,0.0534,0.2140,0.3110,0.2837,0.2751,0.2707,0.0946,0.1020,0.4519,0.6737,0.6699,0.7066,0.5632,0.3785,0.2721,0.5297,0.7697,0.8643,0.9304,0.9372,0.6247,0.6024,0.6810,0.5047,0.5775,0.4754,0.2400,0.2779,0.1997,0.5305,0.7409,0.7775,0.4424,0.1416,0.3508,0.4482,0.4208,0.3054,0.2235,0.2611,0.2798,0.2392,0.2021,0.1326,0.0358,0.0128,0.0172,0.0138,0.0079,0.0037,0.0051,0.0258,0.0102,0.0037,0.0037,R
0.0274,0.0242,0.0621,0.0560,0.1129,0.0973,0.1823,0.1745,0.1440,0.1808,0.2366,0.0906,0.1749,0.4012,0.5187,0.7312,0.9062,0.9260,0.7434,0.4463,0.5103,0.6952,0.7755,0.8364,0.7283,0.6399,0.5759,0.4146,0.3495,0.4437,0.2665,0.2024,0.1942,0.0765,0.3725,0.5843,0.4827,0.2347,0.0999,0.3244,0.3990,0.2975,0.1684,0.1761,0.1683,0.0729,0.1190,0.1297,0.0748,0.0067,0.0255,0.0113,0.0108,0.0085,0.0047,0.0074,0.0104,0.0161,0.0220,0.0173,R
0.0235,0.0291,0.0749,0.0519,0.0227,0.0834,0.0677,0.2002,0.2876,0.3674,0.2974,0.0837,0.1912,0.5040,0.6352,0.6804,0.7505,0.6595,0.4509,0.2964,0.4019,0.6794,0.8297,1.0000,0.8240,0.7115,0.7726,0.6124,0.4936,0.5648,0.4906,0.1820,0.1811,0.1107,0.4603,0.6650,0.6423,0.2166,0.1951,0.4947,0.4925,0.4041,0.2402,0.1392,0.1779,0.1946,0.1723,0.1522,0.0929,0.0179,0.0242,0.0083,0.0037,0.0095,0.0105,0.0030,0.0132,0.0068,0.0108,0.0090,R
0.0126,0.0519,0.0621,0.0518,0.1072,0.2587,0.2304,0.2067,0.3416,0.4284,0.3015,0.1207,0.3299,0.5707,0.6962,0.9751,1.0000,0.9293,0.6210,0.4586,0.5001,0.5032,0.7082,0.8420,0.8109,0.7690,0.8105,0.6203,0.2356,0.2595,0.6299,0.6762,0.2903,0.4393,0.8529,0.7180,0.4801,0.5856,0.4993,0.2866,0.0601,0.1167,0.2737,0.2812,0.2078,0.0660,0.0491,0.0345,0.0172,0.0287,0.0027,0.0208,0.0048,0.0199,0.0126,0.0022,0.0037,0.0034,0.0114,0.0077,R
0.0253,0.0808,0.0507,0.0244,0.1724,0.3823,0.3729,0.3583,0.3429,0.2197,0.2653,0.3223,0.5582,0.6916,0.7943,0.7152,0.3512,0.2008,0.2676,0.4299,0.5280,0.3489,0.1430,0.5453,0.6338,0.7712,0.6838,0.8015,0.8073,0.8310,0.7792,0.5049,0.1413,0.2767,0.5084,0.4787,0.1356,0.2299,0.2789,0.3833,0.2933,0.1155,0.1705,0.1294,0.0909,0.0800,0.0567,0.0198,0.0114,0.0151,0.0085,0.0178,0.0073,0.0079,0.0038,0.0116,0.0033,0.0039,0.0081,0.0053,R
0.0260,0.0192,0.0254,0.0061,0.0352,0.0701,0.1263,0.1080,0.1523,0.1630,0.1030,0.2187,0.1542,0.2630,0.2940,0.2978,0.0699,0.1401,0.2990,0.3915,0.3598,0.2403,0.4208,0.5675,0.6094,0.6323,0.6549,0.7673,1.0000,0.8463,0.5509,0.4444,0.5169,0.4268,0.1802,0.0791,0.0535,0.1906,0.2561,0.2153,0.2769,0.2841,0.1733,0.0815,0.0335,0.0933,0.1018,0.0309,0.0208,0.0318,0.0132,0.0118,0.0120,0.0051,0.0070,0.0015,0.0035,0.0008,0.0044,0.0077,R
0.0459,0.0437,0.0347,0.0456,0.0067,0.0890,0.1798,0.1741,0.1598,0.1408,0.2693,0.3259,0.4545,0.5785,0.4471,0.2231,0.2164,0.3201,0.2915,0.4235,0.4460,0.2380,0.6415,0.8966,0.8918,0.7529,0.6838,0.8390,1.0000,0.8362,0.5427,0.4577,0.8067,0.6973,0.3915,0.1558,0.1598,0.2161,0.5178,0.4782,0.2344,0.3599,0.2785,0.1807,0.0352,0.0473,0.0322,0.0408,0.0163,0.0088,0.0121,0.0067,0.0032,0.0109,0.0164,0.0151,0.0070,0.0085,0.0117,0.0056,R
0.0025,0.0309,0.0171,0.0228,0.0434,0.1224,0.1947,0.1661,0.1368,0.1430,0.0994,0.2250,0.2444,0.3239,0.3039,0.2410,0.0367,0.1672,0.3038,0.4069,0.3613,0.1994,0.4611,0.6849,0.7272,0.7152,0.7102,0.8516,1.0000,0.7690,0.4841,0.3717,0.6096,0.5110,0.2586,0.0916,0.0947,0.2287,0.3480,0.2095,0.1901,0.2941,0.2211,0.1524,0.0746,0.0606,0.0692,0.0446,0.0344,0.0082,0.0108,0.0149,0.0077,0.0036,0.0114,0.0085,0.0101,0.0016,0.0028,0.0014,R
0.0291,0.0400,0.0771,0.0809,0.0521,0.1051,0.0145,0.0674,0.1294,0.1146,0.0942,0.0794,0.0252,0.1191,0.1045,0.2050,0.1556,0.2690,0.3784,0.4024,0.3470,0.1395,0.1208,0.2827,0.1500,0.2626,0.4468,0.7520,0.9036,0.7812,0.4766,0.2483,0.5372,0.6279,0.3647,0.4572,0.6359,0.6474,0.5520,0.3253,0.2292,0.0653,0.0000,0.0000,0.0000,0.0000,0.0000,0.0000,0.0000,0.0000,0.0000,0.0056,0.0237,0.0204,0.0050,0.0137,0.0164,0.0081,0.0139,0.0111,R
0.0181,0.0146,0.0026,0.0141,0.0421,0.0473,0.0361,0.0741,0.1398,0.1045,0.0904,0.0671,0.0997,0.1056,0.0346,0.1231,0.1626,0.3652,0.3262,0.2995,0.2109,0.2104,0.2085,0.2282,0.0747,0.1969,0.4086,0.6385,0.7970,0.7508,0.5517,0.2214,0.4672,0.4479,0.2297,0.3235,0.4480,0.5581,0.6520,0.5354,0.2478,0.2268,0.1788,0.0898,0.0536,0.0374,0.0990,0.0956,0.0317,0.0142,0.0076,0.0223,0.0255,0.0145,0.0233,0.0041,0.0018,0.0048,0.0089,0.0085,R
0.0491,0.0279,0.0592,0.1270,0.1772,0.1908,0.2217,0.0768,0.1246,0.2028,0.0947,0.2497,0.2209,0.3195,0.3340,0.3323,0.2780,0.2975,0.2948,0.1729,0.3264,0.3834,0.3523,0.5410,0.5228,0.4475,0.5340,0.5323,0.3907,0.3456,0.4091,0.4639,0.5580,0.5727,0.6355,0.7563,0.6903,0.6176,0.5379,0.5622,0.6508,0.4797,0.3736,0.2804,0.1982,0.2438,0.1789,0.1706,0.0762,0.0238,0.0268,0.0081,0.0129,0.0161,0.0063,0.0119,0.0194,0.0140,0.0332,0.0439,M
0.1313,0.2339,0.3059,0.4264,0.4010,0.1791,0.1853,0.0055,0.1929,0.2231,0.2907,0.2259,0.3136,0.3302,0.3660,0.3956,0.4386,0.4670,0.5255,0.3735,0.2243,0.1973,0.4337,0.6532,0.5070,0.2796,0.4163,0.5950,0.5242,0.4178,0.3714,0.2375,0.0863,0.1437,0.2896,0.4577,0.3725,0.3372,0.3803,0.4181,0.3603,0.2711,0.1653,0.1951,0.2811,0.2246,0.1921,0.1500,0.0665,0.0193,0.0156,0.0362,0.0210,0.0154,0.0180,0.0013,0.0106,0.0127,0.0178,0.0231,M
0.0201,0.0423,0.0554,0.0783,0.0620,0.0871,0.1201,0.2707,0.1206,0.0279,0.2251,0.2615,0.1770,0.3709,0.4533,0.5553,0.4616,0.3797,0.3450,0.2665,0.2395,0.1127,0.2556,0.5169,0.3779,0.4082,0.5353,0.5116,0.4544,0.4258,0.3869,0.3939,0.4661,0.3974,0.2194,0.1816,0.1023,0.2108,0.3253,0.3697,0.2912,0.3010,0.2563,0.1927,0.2062,0.1751,0.0841,0.1035,0.0641,0.0153,0.0081,0.0191,0.0182,0.0160,0.0290,0.0090,0.0242,0.0224,0.0190,0.0096,M
0.0629,0.1065,0.1526,0.1229,0.1437,0.1190,0.0884,0.0907,0.2107,0.3597,0.5466,0.5205,0.5127,0.5395,0.6558,0.8705,0.9786,0.9335,0.7917,0.7383,0.6908,0.3850,0.0671,0.0502,0.2717,0.2839,0.2234,0.1911,0.0408,0.2531,0.1979,0.1891,0.2433,0.1956,0.2667,0.1340,0.1073,0.2023,0.1794,0.0227,0.1313,0.1775,0.1549,0.1626,0.0708,0.0129,0.0795,0.0762,0.0117,0.0061,0.0257,0.0089,0.0262,0.0108,0.0138,0.0187,0.0230,0.0057,0.0113,0.0131,M
0.0335,0.0134,0.0696,0.1180,0.0348,0.1180,0.1948,0.1607,0.3036,0.4372,0.5533,0.5771,0.7022,0.7067,0.7367,0.7391,0.8622,0.9458,0.8782,0.7913,0.5760,0.3061,0.0563,0.0239,0.2554,0.4862,0.5027,0.4402,0.2847,0.1797,0.3560,0.3522,0.3321,0.3112,0.3638,0.0754,0.1834,0.1820,0.1815,0.1593,0.0576,0.0954,0.1086,0.0812,0.0784,0.0487,0.0439,0.0586,0.0370,0.0185,0.0302,0.0244,0.0232,0.0093,0.0159,0.0193,0.0032,0.0377,0.0126,0.0156,M
0.0587,0.1210,0.1268,0.1498,0.1436,0.0561,0.0832,0.0672,0.1372,0.2352,0.3208,0.4257,0.5201,0.4914,0.5950,0.7221,0.9039,0.9111,0.8723,0.7686,0.7326,0.5222,0.3097,0.3172,0.2270,0.1640,0.1746,0.1835,0.2048,0.1674,0.2767,0.3104,0.3399,0.4441,0.5046,0.2814,0.1681,0.2633,0.3198,0.1933,0.0934,0.0443,0.0780,0.0722,0.0405,0.0553,0.1081,0.1139,0.0767,0.0265,0.0215,0.0331,0.0111,0.0088,0.0158,0.0122,0.0038,0.0101,0.0228,0.0124,M
0.0162,0.0253,0.0262,0.0386,0.0645,0.0472,0.1056,0.1388,0.0598,0.1334,0.2969,0.4754,0.5677,0.5690,0.6421,0.7487,0.8999,1.0000,0.9690,0.9032,0.7685,0.6998,0.6644,0.5964,0.3711,0.0921,0.0481,0.0876,0.1040,0.1714,0.3264,0.4612,0.3939,0.5050,0.4833,0.3511,0.2319,0.4029,0.3676,0.1510,0.0745,0.1395,0.1552,0.0377,0.0636,0.0443,0.0264,0.0223,0.0187,0.0077,0.0137,0.0071,0.0082,0.0232,0.0198,0.0074,0.0035,0.0100,0.0048,0.0019,M
0.0307,0.0523,0.0653,0.0521,0.0611,0.0577,0.0665,0.0664,0.1460,0.2792,0.3877,0.4992,0.4981,0.4972,0.5607,0.7339,0.8230,0.9173,0.9975,0.9911,0.8240,0.6498,0.5980,0.4862,0.3150,0.1543,0.0989,0.0284,0.1008,0.2636,0.2694,0.2930,0.2925,0.3998,0.3660,0.3172,0.4609,0.4374,0.1820,0.3376,0.6202,0.4448,0.1863,0.1420,0.0589,0.0576,0.0672,0.0269,0.0245,0.0190,0.0063,0.0321,0.0189,0.0137,0.0277,0.0152,0.0052,0.0121,0.0124,0.0055,M
0.0116,0.0179,0.0449,0.1096,0.1913,0.0924,0.0761,0.1092,0.0757,0.1006,0.2500,0.3988,0.3809,0.4753,0.6165,0.6464,0.8024,0.9208,0.9832,0.9634,0.8646,0.8325,0.8276,0.8007,0.6102,0.4853,0.4355,0.4307,0.4399,0.3833,0.3032,0.3035,0.3197,0.2292,0.2131,0.2347,0.3201,0.4455,0.3655,0.2715,0.1747,0.1781,0.2199,0.1056,0.0573,0.0307,0.0237,0.0470,0.0102,0.0057,0.0031,0.0163,0.0099,0.0084,0.0270,0.0277,0.0097,0.0054,0.0148,0.0092,M
0.0331,0.0423,0.0474,0.0818,0.0835,0.0756,0.0374,0.0961,0.0548,0.0193,0.0897,0.1734,0.1936,0.2803,0.3313,0.5020,0.6360,0.7096,0.8333,0.8730,0.8073,0.7507,0.7526,0.7298,0.6177,0.4946,0.4531,0.4099,0.4540,0.4124,0.3139,0.3194,0.3692,0.3776,0.4469,0.4777,0.4716,0.4664,0.3893,0.4255,0.4064,0.3712,0.3863,0.2802,0.1283,0.1117,0.1303,0.0787,0.0436,0.0224,0.0133,0.0078,0.0174,0.0176,0.0038,0.0129,0.0066,0.0044,0.0134,0.0092,M
0.0428,0.0555,0.0708,0.0618,0.1215,0.1524,0.1543,0.0391,0.0610,0.0113,0.1255,0.2473,0.3011,0.3747,0.4520,0.5392,0.6588,0.7113,0.7602,0.8672,0.8416,0.7974,0.8385,0.9317,0.8555,0.6162,0.4139,0.3269,0.3108,0.2554,0.3367,0.4465,0.5000,0.5111,0.5194,0.4619,0.4234,0.4372,0.4277,0.4433,0.3700,0.3324,0.2564,0.2527,0.2137,0.1789,0.1010,0.0528,0.0453,0.0118,0.0009,0.0142,0.0179,0.0079,0.0060,0.0131,0.0089,0.0084,0.0113,0.0049,M
0.0599,0.0474,0.0498,0.0387,0.1026,0.0773,0.0853,0.0447,0.1094,0.0351,0.1582,0.2023,0.2268,0.2829,0.3819,0.4665,0.6687,0.8647,0.9361,0.9367,0.9144,0.9162,0.9311,0.8604,0.7327,0.5763,0.4162,0.4113,0.4146,0.3149,0.2936,0.3169,0.3149,0.4132,0.3994,0.4195,0.4532,0.4419,0.4737,0.3431,0.3194,0.3370,0.2493,0.2650,0.1748,0.0932,0.0530,0.0081,0.0342,0.0137,0.0028,0.0013,0.0005,0.0227,0.0209,0.0081,0.0117,0.0114,0.0112,0.0100,M
0.0264,0.0071,0.0342,0.0793,0.1043,0.0783,0.1417,0.1176,0.0453,0.0945,0.1132,0.0840,0.0717,0.1968,0.2633,0.4191,0.5050,0.6711,0.7922,0.8381,0.8759,0.9422,1.0000,0.9931,0.9575,0.8647,0.7215,0.5801,0.4964,0.4886,0.4079,0.2443,0.1768,0.2472,0.3518,0.3762,0.2909,0.2311,0.3168,0.3554,0.3741,0.4443,0.3261,0.1963,0.0864,0.1688,0.1991,0.1217,0.0628,0.0323,0.0253,0.0214,0.0262,0.0177,0.0037,0.0068,0.0121,0.0077,0.0078,0.0066,M
0.0210,0.0121,0.0203,0.1036,0.1675,0.0418,0.0723,0.0828,0.0494,0.0686,0.1125,0.1741,0.2710,0.3087,0.3575,0.4998,0.6011,0.6470,0.8067,0.9008,0.8906,0.9338,1.0000,0.9102,0.8496,0.7867,0.7688,0.7718,0.6268,0.4301,0.2077,0.1198,0.1660,0.2618,0.3862,0.3958,0.3248,0.2302,0.3250,0.4022,0.4344,0.4008,0.3370,0.2518,0.2101,0.1181,0.1150,0.0550,0.0293,0.0183,0.0104,0.0117,0.0101,0.0061,0.0031,0.0099,0.0080,0.0107,0.0161,0.0133,M
0.0530,0.0885,0.1997,0.2604,0.3225,0.2247,0.0617,0.2287,0.0950,0.0740,0.1610,0.2226,0.2703,0.3365,0.4266,0.4144,0.5655,0.6921,0.8547,0.9234,0.9171,1.0000,0.9532,0.9101,0.8337,0.7053,0.6534,0.4483,0.2460,0.2020,0.1446,0.0994,0.1510,0.2392,0.4434,0.5023,0.4441,0.4571,0.3927,0.2900,0.3408,0.4990,0.3632,0.1387,0.1800,0.1299,0.0523,0.0817,0.0469,0.0114,0.0299,0.0244,0.0199,0.0257,0.0082,0.0151,0.0171,0.0146,0.0134,0.0056,M
0.0454,0.0472,0.0697,0.1021,0.1397,0.1493,0.1487,0.0771,0.1171,0.1675,0.2799,0.3323,0.4012,0.4296,0.5350,0.5411,0.6870,0.8045,0.9194,0.9169,1.0000,0.9972,0.9093,0.7918,0.6705,0.5324,0.3572,0.2484,0.3161,0.3775,0.3138,0.1713,0.2937,0.5234,0.5926,0.5437,0.4516,0.3379,0.3215,0.2178,0.1674,0.2634,0.2980,0.2037,0.1155,0.0919,0.0882,0.0228,0.0380,0.0142,0.0137,0.0120,0.0042,0.0238,0.0129,0.0084,0.0218,0.0321,0.0154,0.0053,M
0.0283,0.0599,0.0656,0.0229,0.0839,0.1673,0.1154,0.1098,0.1370,0.1767,0.1995,0.2869,0.3275,0.3769,0.4169,0.5036,0.6180,0.8025,0.9333,0.9399,0.9275,0.9450,0.8328,0.7773,0.7007,0.6154,0.5810,0.4454,0.3707,0.2891,0.2185,0.1711,0.3578,0.3947,0.2867,0.2401,0.3619,0.3314,0.3763,0.4767,0.4059,0.3661,0.2320,0.1450,0.1017,0.1111,0.0655,0.0271,0.0244,0.0179,0.0109,0.0147,0.0170,0.0158,0.0046,0.0073,0.0054,0.0033,0.0045,0.0079,M
0.0114,0.0222,0.0269,0.0384,0.1217,0.2062,0.1489,0.0929,0.1350,0.1799,0.2486,0.2973,0.3672,0.4394,0.5258,0.6755,0.7402,0.8284,0.9033,0.9584,1.0000,0.9982,0.8899,0.7493,0.6367,0.6744,0.7207,0.6821,0.5512,0.4789,0.3924,0.2533,0.1089,0.1390,0.2551,0.3301,0.2818,0.2142,0.2266,0.2142,0.2354,0.2871,0.2596,0.1925,0.1256,0.1003,0.0951,0.1210,0.0728,0.0174,0.0213,0.0269,0.0152,0.0257,0.0097,0.0041,0.0050,0.0145,0.0103,0.0025,M
0.0414,0.0436,0.0447,0.0844,0.0419,0.1215,0.2002,0.1516,0.0818,0.1975,0.2309,0.3025,0.3938,0.5050,0.5872,0.6610,0.7417,0.8006,0.8456,0.7939,0.8804,0.8384,0.7852,0.8479,0.7434,0.6433,0.5514,0.3519,0.3168,0.3346,0.2056,0.1032,0.3168,0.4040,0.4282,0.4538,0.3704,0.3741,0.3839,0.3494,0.4380,0.4265,0.2854,0.2808,0.2395,0.0369,0.0805,0.0541,0.0177,0.0065,0.0222,0.0045,0.0136,0.0113,0.0053,0.0165,0.0141,0.0077,0.0246,0.0198,M
0.0094,0.0333,0.0306,0.0376,0.1296,0.1795,0.1909,0.1692,0.1870,0.1725,0.2228,0.3106,0.4144,0.5157,0.5369,0.5107,0.6441,0.7326,0.8164,0.8856,0.9891,1.0000,0.8750,0.8631,0.9074,0.8674,0.7750,0.6600,0.5615,0.4016,0.2331,0.1164,0.1095,0.0431,0.0619,0.1956,0.2120,0.3242,0.4102,0.2939,0.1911,0.1702,0.1010,0.1512,0.1427,0.1097,0.1173,0.0972,0.0703,0.0281,0.0216,0.0153,0.0112,0.0241,0.0164,0.0055,0.0078,0.0055,0.0091,0.0067,M
0.0228,0.0106,0.0130,0.0842,0.1117,0.1506,0.1776,0.0997,0.1428,0.2227,0.2621,0.3109,0.2859,0.3316,0.3755,0.4499,0.4765,0.6254,0.7304,0.8702,0.9349,0.9614,0.9126,0.9443,1.0000,0.9455,0.8815,0.7520,0.7068,0.5986,0.3857,0.2510,0.2162,0.0968,0.1323,0.1344,0.2250,0.3244,0.3939,0.3806,0.3258,0.3654,0.2983,0.1779,0.1535,0.1199,0.0959,0.0765,0.0649,0.0313,0.0185,0.0098,0.0178,0.0077,0.0074,0.0095,0.0055,0.0045,0.0063,0.0039,M
0.0363,0.0478,0.0298,0.0210,0.1409,0.1916,0.1349,0.1613,0.1703,0.1444,0.1989,0.2154,0.2863,0.3570,0.3980,0.4359,0.5334,0.6304,0.6995,0.7435,0.8379,0.8641,0.9014,0.9432,0.9536,1.0000,0.9547,0.9745,0.8962,0.7196,0.5462,0.3156,0.2525,0.1969,0.2189,0.1533,0.0711,0.1498,0.1755,0.2276,0.1322,0.1056,0.1973,0.1692,0.1881,0.1177,0.0779,0.0495,0.0492,0.0194,0.0250,0.0115,0.0190,0.0055,0.0096,0.0050,0.0066,0.0114,0.0073,0.0033,M
0.0261,0.0266,0.0223,0.0749,0.1364,0.1513,0.1316,0.1654,0.1864,0.2013,0.2890,0.3650,0.3510,0.3495,0.4325,0.5398,0.6237,0.6876,0.7329,0.8107,0.8396,0.8632,0.8747,0.9607,0.9716,0.9121,0.8576,0.8798,0.7720,0.5711,0.4264,0.2860,0.3114,0.2066,0.1165,0.0185,0.1302,0.2480,0.1637,0.1103,0.2144,0.2033,0.1887,0.1370,0.1376,0.0307,0.0373,0.0606,0.0399,0.0169,0.0135,0.0222,0.0175,0.0127,0.0022,0.0124,0.0054,0.0021,0.0028,0.0023,M
0.0346,0.0509,0.0079,0.0243,0.0432,0.0735,0.0938,0.1134,0.1228,0.1508,0.1809,0.2390,0.2947,0.2866,0.4010,0.5325,0.5486,0.5823,0.6041,0.6749,0.7084,0.7890,0.9284,0.9781,0.9738,1.0000,0.9702,0.9956,0.8235,0.6020,0.5342,0.4867,0.3526,0.1566,0.0946,0.1613,0.2824,0.3390,0.3019,0.2945,0.2978,0.2676,0.2055,0.2069,0.1625,0.1216,0.1013,0.0744,0.0386,0.0050,0.0146,0.0040,0.0122,0.0107,0.0112,0.0102,0.0052,0.0024,0.0079,0.0031,M
0.0162,0.0041,0.0239,0.0441,0.0630,0.0921,0.1368,0.1078,0.1552,0.1779,0.2164,0.2568,0.3089,0.3829,0.4393,0.5335,0.5996,0.6728,0.7309,0.8092,0.8941,0.9668,1.0000,0.9893,0.9376,0.8991,0.9184,0.9128,0.7811,0.6018,0.3765,0.3300,0.2280,0.0212,0.1117,0.1788,0.2373,0.2843,0.2241,0.2715,0.3363,0.2546,0.1867,0.2160,0.1278,0.0768,0.1070,0.0946,0.0636,0.0227,0.0128,0.0173,0.0135,0.0114,0.0062,0.0157,0.0088,0.0036,0.0053,0.0030,M
0.0249,0.0119,0.0277,0.0760,0.1218,0.1538,0.1192,0.1229,0.2119,0.2531,0.2855,0.2961,0.3341,0.4287,0.5205,0.6087,0.7236,0.7577,0.7726,0.8098,0.8995,0.9247,0.9365,0.9853,0.9776,1.0000,0.9896,0.9076,0.7306,0.5758,0.4469,0.3719,0.2079,0.0955,0.0488,0.1406,0.2554,0.2054,0.1614,0.2232,0.1773,0.2293,0.2521,0.1464,0.0673,0.0965,0.1492,0.1128,0.0463,0.0193,0.0140,0.0027,0.0068,0.0150,0.0012,0.0133,0.0048,0.0244,0.0077,0.0074,M
0.0270,0.0163,0.0341,0.0247,0.0822,0.1256,0.1323,0.1584,0.2017,0.2122,0.2210,0.2399,0.2964,0.4061,0.5095,0.5512,0.6613,0.6804,0.6520,0.6788,0.7811,0.8369,0.8969,0.9856,1.0000,0.9395,0.8917,0.8105,0.6828,0.5572,0.4301,0.3339,0.2035,0.0798,0.0809,0.1525,0.2626,0.2456,0.1980,0.2412,0.2409,0.1901,0.2077,0.1767,0.1119,0.0779,0.1344,0.0960,0.0598,0.0330,0.0197,0.0189,0.0204,0.0085,0.0043,0.0092,0.0138,0.0094,0.0105,0.0093,M
0.0388,0.0324,0.0688,0.0898,0.1267,0.1515,0.2134,0.2613,0.2832,0.2718,0.3645,0.3934,0.3843,0.4677,0.5364,0.4823,0.4835,0.5862,0.7579,0.6997,0.6918,0.8633,0.9107,0.9346,0.7884,0.8585,0.9261,0.7080,0.5779,0.5215,0.4505,0.3129,0.1448,0.1046,0.1820,0.1519,0.1017,0.1438,0.1986,0.2039,0.2778,0.2879,0.1331,0.1140,0.1310,0.1433,0.0624,0.0100,0.0098,0.0131,0.0152,0.0255,0.0071,0.0263,0.0079,0.0111,0.0107,0.0068,0.0097,0.0067,M
0.0228,0.0853,0.1000,0.0428,0.1117,0.1651,0.1597,0.2116,0.3295,0.3517,0.3330,0.3643,0.4020,0.4731,0.5196,0.6573,0.8426,0.8476,0.8344,0.8453,0.7999,0.8537,0.9642,1.0000,0.9357,0.9409,0.9070,0.7104,0.6320,0.5667,0.3501,0.2447,0.1698,0.3290,0.3674,0.2331,0.2413,0.2556,0.1892,0.1940,0.3074,0.2785,0.0308,0.1238,0.1854,0.1753,0.1079,0.0728,0.0242,0.0191,0.0159,0.0172,0.0191,0.0260,0.0140,0.0125,0.0116,0.0093,0.0012,0.0036,M
0.0715,0.0849,0.0587,0.0218,0.0862,0.1801,0.1916,0.1896,0.2960,0.4186,0.4867,0.5249,0.5959,0.6855,0.8573,0.9718,0.8693,0.8711,0.8954,0.9922,0.8980,0.8158,0.8373,0.7541,0.5893,0.5488,0.5643,0.5406,0.4783,0.4439,0.3698,0.2574,0.1478,0.1743,0.1229,0.1588,0.1803,0.1436,0.1667,0.2630,0.2234,0.1239,0.0869,0.2092,0.1499,0.0676,0.0899,0.0927,0.0658,0.0086,0.0216,0.0153,0.0121,0.0096,0.0196,0.0042,0.0066,0.0099,0.0083,0.0124,M
0.0209,0.0261,0.0120,0.0768,0.1064,0.1680,0.3016,0.3460,0.3314,0.4125,0.3943,0.1334,0.4622,0.9970,0.9137,0.8292,0.6994,0.7825,0.8789,0.8501,0.8920,0.9473,1.0000,0.8975,0.7806,0.8321,0.6502,0.4548,0.4732,0.3391,0.2747,0.0978,0.0477,0.1403,0.1834,0.2148,0.1271,0.1912,0.3391,0.3444,0.2369,0.1195,0.2665,0.2587,0.1393,0.1083,0.1383,0.1321,0.1069,0.0325,0.0316,0.0057,0.0159,0.0085,0.0372,0.0101,0.0127,0.0288,0.0129,0.0023,M
0.0374,0.0586,0.0628,0.0534,0.0255,0.1422,0.2072,0.2734,0.3070,0.2597,0.3483,0.3999,0.4574,0.5950,0.7924,0.8272,0.8087,0.8977,0.9828,0.8982,0.8890,0.9367,0.9122,0.7936,0.6718,0.6318,0.4865,0.3388,0.4832,0.3822,0.3075,0.1267,0.0743,0.1510,0.1906,0.1817,0.1709,0.0946,0.2829,0.3006,0.1602,0.1483,0.2875,0.2047,0.1064,0.1395,0.1065,0.0527,0.0395,0.0183,0.0353,0.0118,0.0063,0.0237,0.0032,0.0087,0.0124,0.0113,0.0098,0.0126,M
0.1371,0.1226,0.1385,0.1484,0.1776,0.1428,0.1773,0.2161,0.1630,0.2067,0.4257,0.5484,0.7131,0.7003,0.6777,0.7939,0.9382,0.8925,0.9146,0.7832,0.7960,0.7983,0.7716,0.6615,0.4860,0.5572,0.4697,0.5640,0.4517,0.3369,0.2684,0.2339,0.3052,0.3016,0.2753,0.1041,0.1757,0.3156,0.3603,0.2736,0.1301,0.2458,0.3404,0.1753,0.0679,0.1062,0.0643,0.0532,0.0531,0.0272,0.0171,0.0118,0.0129,0.0344,0.0065,0.0067,0.0022,0.0079,0.0146,0.0051,M
0.0443,0.0446,0.0235,0.1008,0.2252,0.2611,0.2061,0.1668,0.1801,0.3083,0.3794,0.5364,0.6173,0.7842,0.8392,0.9016,1.0000,0.8911,0.8753,0.7886,0.7156,0.7581,0.6372,0.3210,0.2076,0.2279,0.3309,0.2847,0.1949,0.1671,0.1025,0.1362,0.2212,0.1124,0.1677,0.1039,0.2562,0.2624,0.2236,0.1180,0.1103,0.2831,0.2385,0.0255,0.1967,0.1483,0.0434,0.0627,0.0513,0.0473,0.0248,0.0274,0.0205,0.0141,0.0185,0.0055,0.0045,0.0115,0.0152,0.0100,M
0.1150,0.1163,0.0866,0.0358,0.0232,0.1267,0.2417,0.2661,0.4346,0.5378,0.3816,0.0991,0.0616,0.1795,0.3907,0.3602,0.3041,0.2428,0.4060,0.8395,0.9777,0.4680,0.0610,0.2143,0.1348,0.2854,0.1617,0.2649,0.4565,0.6502,0.2848,0.3296,0.5370,0.6627,0.8626,0.8547,0.7848,0.9016,0.8827,0.6086,0.2810,0.0906,0.1177,0.2694,0.5214,0.4232,0.2340,0.1928,0.1092,0.0507,0.0228,0.0099,0.0065,0.0085,0.0166,0.0110,0.0190,0.0141,0.0068,0.0086,M
0.0968,0.0821,0.0629,0.0608,0.0617,0.1207,0.0944,0.4223,0.5744,0.5025,0.3488,0.1700,0.2076,0.3087,0.4224,0.5312,0.2436,0.1884,0.1908,0.8321,1.0000,0.4076,0.0960,0.1928,0.2419,0.3790,0.2893,0.3451,0.3777,0.5213,0.2316,0.3335,0.4781,0.6116,0.6705,0.7375,0.7356,0.7792,0.6788,0.5259,0.2762,0.1545,0.2019,0.2231,0.4221,0.3067,0.1329,0.1349,0.1057,0.0499,0.0206,0.0073,0.0081,0.0303,0.0190,0.0212,0.0126,0.0201,0.0210,0.0041,M
0.0790,0.0707,0.0352,0.1660,0.1330,0.0226,0.0771,0.2678,0.5664,0.6609,0.5002,0.2583,0.1650,0.4347,0.4515,0.4579,0.3366,0.4000,0.5325,0.9010,0.9939,0.3689,0.1012,0.0248,0.2318,0.3981,0.2259,0.5247,0.6898,0.8316,0.4326,0.3741,0.5756,0.8043,0.7963,0.7174,0.7056,0.8148,0.7601,0.6034,0.4554,0.4729,0.4478,0.3722,0.4693,0.3839,0.0768,0.1467,0.0777,0.0469,0.0193,0.0298,0.0390,0.0294,0.0175,0.0249,0.0141,0.0073,0.0025,0.0101,M
0.1083,0.1070,0.0257,0.0837,0.0748,0.1125,0.3322,0.4590,0.5526,0.5966,0.5304,0.2251,0.2402,0.2689,0.6646,0.6632,0.1674,0.0837,0.4331,0.8718,0.7992,0.3712,0.1703,0.1611,0.2086,0.2847,0.2211,0.6134,0.5807,0.6925,0.3825,0.4303,0.7791,0.8703,1.0000,0.9212,0.9386,0.9303,0.7314,0.4791,0.2087,0.2016,0.1669,0.2872,0.4374,0.3097,0.1578,0.0553,0.0334,0.0209,0.0172,0.0180,0.0110,0.0234,0.0276,0.0032,0.0084,0.0122,0.0082,0.0143,M
0.0094,0.0611,0.1136,0.1203,0.0403,0.1227,0.2495,0.4566,0.6587,0.5079,0.3350,0.0834,0.3004,0.3957,0.3769,0.3828,0.1247,0.1363,0.2678,0.9188,0.9779,0.3236,0.1944,0.1874,0.0885,0.3443,0.2953,0.5908,0.4564,0.7334,0.1969,0.2790,0.6212,0.8681,0.8621,0.9380,0.8327,0.9480,0.6721,0.4436,0.5163,0.3809,0.1557,0.1449,0.2662,0.1806,0.1699,0.2559,0.1129,0.0201,0.0480,0.0234,0.0175,0.0352,0.0158,0.0326,0.0201,0.0168,0.0245,0.0154,M
0.1088,0.1278,0.0926,0.1234,0.1276,0.1731,0.1948,0.4262,0.6828,0.5761,0.4733,0.2362,0.1023,0.2904,0.4713,0.4659,0.1415,0.0849,0.3257,0.9007,0.9312,0.4856,0.1346,0.1604,0.2737,0.5609,0.3654,0.6139,0.5470,0.8474,0.5638,0.5443,0.5086,0.6253,0.8497,0.8406,0.8420,0.9136,0.7713,0.4882,0.3724,0.4469,0.4586,0.4491,0.5616,0.4305,0.0945,0.0794,0.0274,0.0154,0.0140,0.0455,0.0213,0.0082,0.0124,0.0167,0.0103,0.0205,0.0178,0.0187,M
0.0430,0.0902,0.0833,0.0813,0.0165,0.0277,0.0569,0.2057,0.3887,0.7106,0.7342,0.5033,0.3000,0.1951,0.2767,0.3737,0.2507,0.2507,0.3292,0.4871,0.6527,0.8454,0.9739,1.0000,0.6665,0.5323,0.4024,0.3444,0.4239,0.4182,0.4393,0.1162,0.4336,0.6553,0.6172,0.4373,0.4118,0.3641,0.4572,0.4367,0.2964,0.4312,0.4155,0.1824,0.1487,0.0138,0.1164,0.2052,0.1069,0.0199,0.0208,0.0176,0.0197,0.0210,0.0141,0.0049,0.0027,0.0162,0.0059,0.0021,M
0.0731,0.1249,0.1665,0.1496,0.1443,0.2770,0.2555,0.1712,0.0466,0.1114,0.1739,0.3160,0.3249,0.2164,0.2031,0.2580,0.1796,0.2422,0.3609,0.1810,0.2604,0.6572,0.9734,0.9757,0.8079,0.6521,0.4915,0.5363,0.7649,0.5250,0.5101,0.4219,0.4160,0.1906,0.0223,0.4219,0.5496,0.2483,0.2034,0.2729,0.2837,0.4463,0.3178,0.0807,0.1192,0.2134,0.3241,0.2945,0.1474,0.0211,0.0361,0.0444,0.0230,0.0290,0.0141,0.0161,0.0177,0.0194,0.0207,0.0057,M
0.0164,0.0627,0.0738,0.0608,0.0233,0.1048,0.1338,0.0644,0.1522,0.0780,0.1791,0.2681,0.1788,0.1039,0.1980,0.3234,0.3748,0.2586,0.3680,0.3508,0.5606,0.5231,0.5469,0.6954,0.6352,0.6757,0.8499,0.8025,0.6563,0.8591,0.6655,0.5369,0.3118,0.3763,0.2801,0.0875,0.3319,0.4237,0.1801,0.3743,0.4627,0.1614,0.2494,0.3202,0.2265,0.1146,0.0476,0.0943,0.0824,0.0171,0.0244,0.0258,0.0143,0.0226,0.0187,0.0185,0.0110,0.0094,0.0078,0.0112,M
0.0412,0.1135,0.0518,0.0232,0.0646,0.1124,0.1787,0.2407,0.2682,0.2058,0.1546,0.2671,0.3141,0.2904,0.3531,0.5079,0.4639,0.1859,0.4474,0.4079,0.5400,0.4786,0.4332,0.6113,0.5091,0.4606,0.7243,0.8987,0.8826,0.9201,0.8005,0.6033,0.2120,0.2866,0.4033,0.2803,0.3087,0.3550,0.2545,0.1432,0.5869,0.6431,0.5826,0.4286,0.4894,0.5777,0.4315,0.2640,0.1794,0.0772,0.0798,0.0376,0.0143,0.0272,0.0127,0.0166,0.0095,0.0225,0.0098,0.0085,M
0.0707,0.1252,0.1447,0.1644,0.1693,0.0844,0.0715,0.0947,0.1583,0.1247,0.2340,0.1764,0.2284,0.3115,0.4725,0.5543,0.5386,0.3746,0.4583,0.5961,0.7464,0.7644,0.5711,0.6257,0.6695,0.7131,0.7567,0.8077,0.8477,0.9289,0.9513,0.7995,0.4362,0.4048,0.4952,0.1712,0.3652,0.3763,0.2841,0.0427,0.5331,0.6952,0.4288,0.3063,0.5835,0.5692,0.2630,0.1196,0.0983,0.0374,0.0291,0.0156,0.0197,0.0135,0.0127,0.0138,0.0133,0.0131,0.0154,0.0218,M
0.0526,0.0563,0.1219,0.1206,0.0246,0.1022,0.0539,0.0439,0.2291,0.1632,0.2544,0.2807,0.3011,0.3361,0.3024,0.2285,0.2910,0.1316,0.1151,0.3404,0.5562,0.6379,0.6553,0.7384,0.6534,0.5423,0.6877,0.7325,0.7726,0.8229,0.8787,0.9108,0.6705,0.6092,0.7505,0.4775,0.1666,0.3749,0.3776,0.2106,0.5886,0.5628,0.2577,0.5245,0.6149,0.5123,0.3385,0.1499,0.0546,0.0270,0.0380,0.0339,0.0149,0.0335,0.0376,0.0174,0.0132,0.0103,0.0364,0.0208,M
0.0516,0.0944,0.0622,0.0415,0.0995,0.2431,0.1777,0.2018,0.2611,0.1294,0.2646,0.2778,0.4432,0.3672,0.2035,0.2764,0.3252,0.1536,0.2784,0.3508,0.5187,0.7052,0.7143,0.6814,0.5100,0.5308,0.6131,0.8388,0.9031,0.8607,0.9656,0.9168,0.7132,0.6898,0.7310,0.4134,0.1580,0.1819,0.1381,0.2960,0.6935,0.8246,0.5351,0.4403,0.6448,0.6214,0.3016,0.1379,0.0364,0.0355,0.0456,0.0432,0.0274,0.0152,0.0120,0.0129,0.0020,0.0109,0.0074,0.0078,M
0.0299,0.0688,0.0992,0.1021,0.0800,0.0629,0.0130,0.0813,0.1761,0.0998,0.0523,0.0904,0.2655,0.3099,0.3520,0.3892,0.3962,0.2449,0.2355,0.3045,0.3112,0.4698,0.5534,0.4532,0.4464,0.4670,0.4621,0.6988,0.7626,0.7025,0.7382,0.7446,0.7927,0.5227,0.3967,0.3042,0.1309,0.2408,0.1780,0.1598,0.5657,0.6443,0.4241,0.4567,0.5760,0.5293,0.3287,0.1283,0.0698,0.0334,0.0342,0.0459,0.0277,0.0172,0.0087,0.0046,0.0203,0.0130,0.0115,0.0015,M
0.0721,0.1574,0.1112,0.1085,0.0666,0.1800,0.1108,0.2794,0.1408,0.0795,0.2534,0.3920,0.3375,0.1610,0.1889,0.3308,0.2282,0.2177,0.1853,0.5167,0.5342,0.6298,0.8437,0.6756,0.5825,0.6141,0.8809,0.8375,0.3869,0.5051,0.5455,0.4241,0.1534,0.4950,0.6983,0.7109,0.5647,0.4870,0.5515,0.4433,0.5250,0.6075,0.5251,0.1359,0.4268,0.4442,0.2193,0.0900,0.1200,0.0628,0.0234,0.0309,0.0127,0.0082,0.0281,0.0117,0.0092,0.0147,0.0157,0.0129,M
0.1021,0.0830,0.0577,0.0627,0.0635,0.1328,0.0988,0.1787,0.1199,0.1369,0.2509,0.2631,0.2796,0.2977,0.3823,0.3129,0.3956,0.2093,0.3218,0.3345,0.3184,0.2887,0.3610,0.2566,0.4106,0.4591,0.4722,0.7278,0.7591,0.6579,0.7514,0.6666,0.4903,0.5962,0.6552,0.4014,0.1188,0.3245,0.3107,0.1354,0.5109,0.7988,0.7517,0.5508,0.5858,0.7292,0.5522,0.3339,0.1608,0.0475,0.1004,0.0709,0.0317,0.0309,0.0252,0.0087,0.0177,0.0214,0.0227,0.0106,M
0.0654,0.0649,0.0737,0.1132,0.2482,0.1257,0.1797,0.0989,0.2460,0.3422,0.2128,0.1377,0.4032,0.5684,0.2398,0.4331,0.5954,0.5772,0.8176,0.8835,0.5248,0.6373,0.8375,0.6699,0.7756,0.8750,0.8300,0.6896,0.3372,0.6405,0.7138,0.8202,0.6657,0.5254,0.2960,0.0704,0.0970,0.3941,0.6028,0.3521,0.3924,0.4808,0.4602,0.4164,0.5438,0.5649,0.3195,0.2484,0.1299,0.0825,0.0243,0.0210,0.0361,0.0239,0.0447,0.0394,0.0355,0.0440,0.0243,0.0098,M
0.0712,0.0901,0.1276,0.1497,0.1284,0.1165,0.1285,0.1684,0.1830,0.2127,0.2891,0.3985,0.4576,0.5821,0.5027,0.1930,0.2579,0.3177,0.2745,0.6186,0.8958,0.7442,0.5188,0.2811,0.1773,0.6607,0.7576,0.5122,0.4701,0.5479,0.4347,0.1276,0.0846,0.0927,0.0313,0.0998,0.1781,0.1586,0.3001,0.2208,0.1455,0.2895,0.3203,0.1414,0.0629,0.0734,0.0805,0.0608,0.0565,0.0286,0.0154,0.0154,0.0156,0.0054,0.0030,0.0048,0.0087,0.0101,0.0095,0.0068,M
0.0207,0.0535,0.0334,0.0818,0.0740,0.0324,0.0918,0.1070,0.1553,0.1234,0.1796,0.1787,0.1247,0.2577,0.3370,0.3990,0.1647,0.2266,0.3219,0.5356,0.8159,1.0000,0.8701,0.6889,0.6299,0.5738,0.5707,0.5976,0.4301,0.2058,0.1000,0.2247,0.2308,0.3977,0.3317,0.1726,0.1429,0.2168,0.1967,0.2140,0.3674,0.2023,0.0778,0.0925,0.2388,0.3400,0.2594,0.1102,0.0911,0.0462,0.0171,0.0033,0.0050,0.0190,0.0103,0.0121,0.0042,0.0090,0.0070,0.0099,M
0.0209,0.0278,0.0115,0.0445,0.0427,0.0766,0.1458,0.1430,0.1894,0.1853,0.1748,0.1556,0.1476,0.1378,0.2584,0.3827,0.4784,0.5360,0.6192,0.7912,0.9264,1.0000,0.9080,0.7435,0.5557,0.3172,0.1295,0.0598,0.2722,0.3616,0.3293,0.4855,0.3936,0.1845,0.0342,0.2489,0.3837,0.3514,0.2654,0.1760,0.1599,0.0866,0.0590,0.0813,0.0492,0.0417,0.0495,0.0367,0.0115,0.0118,0.0133,0.0096,0.0014,0.0049,0.0039,0.0029,0.0078,0.0047,0.0021,0.0011,M
0.0231,0.0315,0.0170,0.0226,0.0410,0.0116,0.0223,0.0805,0.2365,0.2461,0.2245,0.1520,0.1732,0.3099,0.4380,0.5595,0.6820,0.6164,0.6803,0.8435,0.9921,1.0000,0.7983,0.5426,0.3952,0.5179,0.5650,0.3042,0.1881,0.3960,0.2286,0.3544,0.4187,0.2398,0.1847,0.3760,0.4331,0.3626,0.2519,0.1870,0.1046,0.2339,0.1991,0.1100,0.0684,0.0303,0.0674,0.0785,0.0455,0.0246,0.0151,0.0125,0.0036,0.0123,0.0043,0.0114,0.0052,0.0091,0.0008,0.0092,M
0.0131,0.0201,0.0045,0.0217,0.0230,0.0481,0.0742,0.0333,0.1369,0.2079,0.2295,0.1990,0.1184,0.1891,0.2949,0.5343,0.6850,0.7923,0.8220,0.7290,0.7352,0.7918,0.8057,0.4898,0.1934,0.2924,0.6255,0.8546,0.8966,0.7821,0.5168,0.4840,0.4038,0.3411,0.2849,0.2353,0.2699,0.4442,0.4323,0.3314,0.1195,0.1669,0.3702,0.3072,0.0945,0.1545,0.1394,0.0772,0.0615,0.0230,0.0111,0.0168,0.0086,0.0045,0.0062,0.0065,0.0030,0.0066,0.0029,0.0053,M
0.0233,0.0394,0.0416,0.0547,0.0993,0.1515,0.1674,0.1513,0.1723,0.2078,0.1239,0.0236,0.1771,0.3115,0.4990,0.6707,0.7655,0.8485,0.9805,1.0000,1.0000,0.9992,0.9067,0.6803,0.5103,0.4716,0.4980,0.6196,0.7171,0.6316,0.3554,0.2897,0.4316,0.3791,0.2421,0.0944,0.0351,0.0844,0.0436,0.1130,0.2045,0.1937,0.0834,0.1502,0.1675,0.1058,0.1111,0.0849,0.0596,0.0201,0.0071,0.0104,0.0062,0.0026,0.0025,0.0061,0.0038,0.0101,0.0078,0.0006,M
0.0117,0.0069,0.0279,0.0583,0.0915,0.1267,0.1577,0.1927,0.2361,0.2169,0.1180,0.0754,0.2782,0.3758,0.5093,0.6592,0.7071,0.7532,0.8357,0.8593,0.9615,0.9838,0.8705,0.6403,0.5067,0.5395,0.6934,0.8487,0.8213,0.5962,0.2950,0.2758,0.2885,0.1893,0.1446,0.0955,0.0888,0.0836,0.0894,0.1547,0.2318,0.2225,0.1035,0.1721,0.2017,0.1787,0.1112,0.0398,0.0305,0.0084,0.0039,0.0053,0.0029,0.0020,0.0013,0.0029,0.0020,0.0062,0.0026,0.0052,M
0.0211,0.0128,0.0015,0.0450,0.0711,0.1563,0.1518,0.1206,0.1666,0.1345,0.0785,0.0367,0.1227,0.2614,0.4280,0.6122,0.7435,0.8130,0.9006,0.9603,0.9162,0.9140,0.7851,0.5134,0.3439,0.3290,0.2571,0.3685,0.5765,0.6190,0.4613,0.3615,0.4434,0.3864,0.3093,0.2138,0.1112,0.1386,0.1523,0.0996,0.1644,0.1902,0.1313,0.1776,0.2000,0.0765,0.0727,0.0749,0.0449,0.0134,0.0174,0.0117,0.0023,0.0047,0.0049,0.0031,0.0024,0.0039,0.0051,0.0015,M
0.0047,0.0059,0.0080,0.0554,0.0883,0.1278,0.1674,0.1373,0.2922,0.3469,0.3265,0.3263,0.2301,0.1253,0.2102,0.2401,0.1928,0.1673,0.1228,0.0902,0.1557,0.3291,0.5268,0.6740,0.7906,0.8938,0.9395,0.9493,0.9040,0.9151,0.8828,0.8086,0.7180,0.6720,0.6447,0.6879,0.6241,0.4936,0.4144,0.4240,0.4546,0.4392,0.4323,0.4921,0.4710,0.3196,0.2241,0.1806,0.0990,0.0251,0.0129,0.0095,0.0126,0.0069,0.0039,0.0068,0.0060,0.0045,0.0002,0.0029,M
0.0201,0.0178,0.0274,0.0232,0.0724,0.0833,0.1232,0.1298,0.2085,0.2720,0.2188,0.3037,0.2959,0.2059,0.0906,0.1610,0.1800,0.2180,0.2026,0.1506,0.0521,0.2143,0.4333,0.5943,0.6926,0.7576,0.8787,0.9060,0.8528,0.9087,0.9657,0.9306,0.7774,0.6643,0.6604,0.6884,0.6938,0.5932,0.5774,0.6223,0.5841,0.4527,0.4911,0.5762,0.5013,0.4042,0.3123,0.2232,0.1085,0.0414,0.0253,0.0131,0.0049,0.0104,0.0102,0.0092,0.0083,0.0020,0.0048,0.0036,M
0.0107,0.0453,0.0289,0.0713,0.1075,0.1019,0.1606,0.2119,0.3061,0.2936,0.3104,0.3431,0.2456,0.1887,0.1184,0.2080,0.2736,0.3274,0.2344,0.1260,0.0576,0.1241,0.3239,0.4357,0.5734,0.7825,0.9252,0.9349,0.9348,1.0000,0.9308,0.8478,0.7605,0.7040,0.7539,0.7990,0.7673,0.5955,0.4731,0.4840,0.4340,0.3954,0.4837,0.5379,0.4485,0.2674,0.1541,0.1359,0.0941,0.0261,0.0079,0.0164,0.0120,0.0113,0.0021,0.0097,0.0072,0.0060,0.0017,0.0036,M
0.0235,0.0220,0.0167,0.0516,0.0746,0.1121,0.1258,0.1717,0.3074,0.3199,0.2946,0.2484,0.2510,0.1806,0.1413,0.3019,0.3635,0.3887,0.2980,0.2219,0.1624,0.1343,0.2046,0.3791,0.5771,0.7545,0.8406,0.8547,0.9036,1.0000,0.9646,0.7912,0.6412,0.5986,0.6835,0.7771,0.8084,0.7426,0.6295,0.5708,0.4433,0.3361,0.3795,0.4950,0.4373,0.2404,0.1128,0.1654,0.0933,0.0225,0.0214,0.0221,0.0152,0.0083,0.0058,0.0023,0.0057,0.0052,0.0027,0.0021,M
0.0258,0.0433,0.0547,0.0681,0.0784,0.1250,0.1296,0.1729,0.2794,0.2954,0.2506,0.2601,0.2249,0.2115,0.1270,0.1193,0.1794,0.2185,0.1646,0.0740,0.0625,0.2381,0.4824,0.6372,0.7531,0.8959,0.9941,0.9957,0.9328,0.9344,0.8854,0.7690,0.6865,0.6390,0.6378,0.6629,0.5983,0.4565,0.3129,0.4158,0.4325,0.4031,0.4201,0.4557,0.3955,0.2966,0.2095,0.1558,0.0884,0.0265,0.0121,0.0091,0.0062,0.0019,0.0045,0.0079,0.0031,0.0063,0.0048,0.0050,M
0.0305,0.0363,0.0214,0.0227,0.0456,0.0665,0.0939,0.0972,0.2535,0.3127,0.2192,0.2621,0.2419,0.2179,0.1159,0.1237,0.0886,0.1755,0.1758,0.1540,0.0512,0.1805,0.4039,0.5697,0.6577,0.7474,0.8543,0.9085,0.8668,0.8892,0.9065,0.8522,0.7204,0.6200,0.6253,0.6848,0.7337,0.6281,0.5725,0.6119,0.5597,0.4965,0.5027,0.5772,0.5907,0.4803,0.3877,0.2779,0.1427,0.0424,0.0271,0.0200,0.0070,0.0070,0.0086,0.0089,0.0074,0.0042,0.0055,0.0021,M
0.0217,0.0152,0.0346,0.0346,0.0484,0.0526,0.0773,0.0862,0.1451,0.2110,0.2343,0.2087,0.1645,0.1689,0.1650,0.1967,0.2934,0.3709,0.4309,0.4161,0.5116,0.6501,0.7717,0.8491,0.9104,0.8912,0.8189,0.6779,0.5368,0.5207,0.5651,0.5749,0.5250,0.4255,0.3330,0.2331,0.1451,0.1648,0.2694,0.3730,0.4467,0.4133,0.3743,0.3021,0.2069,0.1790,0.1689,0.1341,0.0769,0.0222,0.0205,0.0123,0.0067,0.0011,0.0026,0.0049,0.0029,0.0022,0.0022,0.0032,M
0.0072,0.0027,0.0089,0.0061,0.0420,0.0865,0.1182,0.0999,0.1976,0.2318,0.2472,0.2880,0.2126,0.0708,0.1194,0.2808,0.4221,0.5279,0.5857,0.6153,0.6753,0.7873,0.8974,0.9828,1.0000,0.8460,0.6055,0.3036,0.0144,0.2526,0.4335,0.4918,0.5409,0.5961,0.5248,0.3777,0.2369,0.1720,0.1878,0.3250,0.2575,0.2423,0.2706,0.2323,0.1724,0.1457,0.1175,0.0868,0.0392,0.0131,0.0092,0.0078,0.0071,0.0081,0.0034,0.0064,0.0037,0.0036,0.0012,0.0037,M
0.0163,0.0198,0.0202,0.0386,0.0752,0.1444,0.1487,0.1484,0.2442,0.2822,0.3691,0.3750,0.3927,0.3308,0.1085,0.1139,0.3446,0.5441,0.6470,0.7276,0.7894,0.8264,0.8697,0.7836,0.7140,0.5698,0.2908,0.4636,0.6409,0.7405,0.8069,0.8420,1.0000,0.9536,0.6755,0.3905,0.1249,0.3629,0.6356,0.8116,0.7664,0.5417,0.2614,0.1723,0.2814,0.2764,0.1985,0.1502,0.1219,0.0493,0.0027,0.0077,0.0026,0.0031,0.0083,0.0020,0.0084,0.0108,0.0083,0.0033,M
0.0221,0.0065,0.0164,0.0487,0.0519,0.0849,0.0812,0.1833,0.2228,0.1810,0.2549,0.2984,0.2624,0.1893,0.0668,0.2666,0.4274,0.6291,0.7782,0.7686,0.8099,0.8493,0.9440,0.9450,0.9655,0.8045,0.4969,0.3960,0.3856,0.5574,0.7309,0.8549,0.9425,0.8726,0.6673,0.4694,0.1546,0.1748,0.3607,0.5208,0.5177,0.3702,0.2240,0.0816,0.0395,0.0785,0.1052,0.1034,0.0764,0.0216,0.0167,0.0089,0.0051,0.0015,0.0075,0.0058,0.0016,0.0070,0.0074,0.0038,M
0.0411,0.0277,0.0604,0.0525,0.0489,0.0385,0.0611,0.1117,0.1237,0.2300,0.1370,0.1335,0.2137,0.1526,0.0775,0.1196,0.0903,0.0689,0.2071,0.2975,0.2836,0.3353,0.3622,0.3202,0.3452,0.3562,0.3892,0.6622,0.9254,1.0000,0.8528,0.6297,0.5250,0.4012,0.2901,0.2007,0.3356,0.4799,0.6147,0.6246,0.4973,0.3492,0.2662,0.3137,0.4282,0.4262,0.3511,0.2458,0.1259,0.0327,0.0181,0.0217,0.0038,0.0019,0.0065,0.0132,0.0108,0.0050,0.0085,0.0044,M
0.0137,0.0297,0.0116,0.0082,0.0241,0.0253,0.0279,0.0130,0.0489,0.0874,0.1100,0.1084,0.1094,0.1023,0.0601,0.0906,0.1313,0.2758,0.3660,0.5269,0.5810,0.6181,0.5875,0.4639,0.5424,0.7367,0.9089,1.0000,0.8247,0.5441,0.3349,0.0877,0.1600,0.4169,0.6576,0.7390,0.7963,0.7493,0.6795,0.4713,0.2355,0.1704,0.2728,0.4016,0.4125,0.3470,0.2739,0.1790,0.0922,0.0276,0.0169,0.0081,0.0040,0.0025,0.0036,0.0058,0.0067,0.0035,0.0043,0.0033,M
0.0015,0.0186,0.0289,0.0195,0.0515,0.0817,0.1005,0.0124,0.1168,0.1476,0.2118,0.2575,0.2354,0.1334,0.0092,0.1951,0.3685,0.4646,0.5418,0.6260,0.7420,0.8257,0.8609,0.8400,0.8949,0.9945,1.0000,0.9649,0.8747,0.6257,0.2184,0.2945,0.3645,0.5012,0.7843,0.9361,0.8195,0.6207,0.4513,0.3004,0.2674,0.2241,0.3141,0.3693,0.2986,0.2226,0.0849,0.0359,0.0289,0.0122,0.0045,0.0108,0.0075,0.0089,0.0036,0.0029,0.0013,0.0010,0.0032,0.0047,M
0.0130,0.0120,0.0436,0.0624,0.0428,0.0349,0.0384,0.0446,0.1318,0.1375,0.2026,0.2389,0.2112,0.1444,0.0742,0.1533,0.3052,0.4116,0.5466,0.5933,0.6663,0.7333,0.7136,0.7014,0.7758,0.9137,0.9964,1.0000,0.8881,0.6585,0.2707,0.1746,0.2709,0.4853,0.7184,0.8209,0.7536,0.6496,0.4708,0.3482,0.3508,0.3181,0.3524,0.3659,0.2846,0.1714,0.0694,0.0303,0.0292,0.0116,0.0024,0.0084,0.0100,0.0018,0.0035,0.0058,0.0011,0.0009,0.0033,0.0026,M
0.0134,0.0172,0.0178,0.0363,0.0444,0.0744,0.0800,0.0456,0.0368,0.1250,0.2405,0.2325,0.2523,0.1472,0.0669,0.1100,0.2353,0.3282,0.4416,0.5167,0.6508,0.7793,0.7978,0.7786,0.8587,0.9321,0.9454,0.8645,0.7220,0.4850,0.1357,0.2951,0.4715,0.6036,0.8083,0.9870,0.8800,0.6411,0.4276,0.2702,0.2642,0.3342,0.4335,0.4542,0.3960,0.2525,0.1084,0.0372,0.0286,0.0099,0.0046,0.0094,0.0048,0.0047,0.0016,0.0008,0.0042,0.0024,0.0027,0.0041,M
0.0179,0.0136,0.0408,0.0633,0.0596,0.0808,0.2090,0.3465,0.5276,0.5965,0.6254,0.4507,0.3693,0.2864,0.1635,0.0422,0.1785,0.4394,0.6950,0.8097,0.8550,0.8717,0.8601,0.9201,0.8729,0.8084,0.8694,0.8411,0.5793,0.3754,0.3485,0.4639,0.6495,0.6901,0.5666,0.5188,0.5060,0.3885,0.3762,0.3738,0.2605,0.1591,0.1875,0.2267,0.1577,0.1211,0.0883,0.0850,0.0355,0.0219,0.0086,0.0123,0.0060,0.0187,0.0111,0.0126,0.0081,0.0155,0.0160,0.0085,M
0.0180,0.0444,0.0476,0.0698,0.1615,0.0887,0.0596,0.1071,0.3175,0.2918,0.3273,0.3035,0.3033,0.2587,0.1682,0.1308,0.2803,0.4519,0.6641,0.7683,0.6960,0.4393,0.2432,0.2886,0.4974,0.8172,1.0000,0.9238,0.8519,0.7722,0.5772,0.5190,0.6824,0.6220,0.5054,0.3578,0.3809,0.3813,0.3359,0.2771,0.3648,0.3834,0.3453,0.2096,0.1031,0.0798,0.0701,0.0526,0.0241,0.0117,0.0122,0.0122,0.0114,0.0098,0.0027,0.0025,0.0026,0.0050,0.0073,0.0022,M
0.0329,0.0216,0.0386,0.0627,0.1158,0.1482,0.2054,0.1605,0.2532,0.2672,0.3056,0.3161,0.2314,0.2067,0.1804,0.2808,0.4423,0.5947,0.6601,0.5844,0.4539,0.4789,0.5646,0.5281,0.7115,1.0000,0.9564,0.6090,0.5112,0.4000,0.0482,0.1852,0.2186,0.1436,0.1757,0.1428,0.1644,0.3089,0.3648,0.4441,0.3859,0.2813,0.1238,0.0953,0.1201,0.0825,0.0618,0.0141,0.0108,0.0124,0.0104,0.0095,0.0151,0.0059,0.0015,0.0053,0.0016,0.0042,0.0053,0.0074,M
0.0191,0.0173,0.0291,0.0301,0.0463,0.0690,0.0576,0.1103,0.2423,0.3134,0.4786,0.5239,0.4393,0.3440,0.2869,0.3889,0.4420,0.3892,0.4088,0.5006,0.7271,0.9385,1.0000,0.9831,0.9932,0.9161,0.8237,0.6957,0.4536,0.3281,0.2522,0.3964,0.4154,0.3308,0.1445,0.1923,0.3208,0.3367,0.5683,0.5505,0.3231,0.0448,0.3131,0.3387,0.4130,0.3639,0.2069,0.0859,0.0600,0.0267,0.0125,0.0040,0.0136,0.0137,0.0172,0.0132,0.0110,0.0122,0.0114,0.0068,M
0.0294,0.0123,0.0117,0.0113,0.0497,0.0998,0.1326,0.1117,0.2984,0.3473,0.4231,0.5044,0.5237,0.4398,0.3236,0.2956,0.3286,0.3231,0.4528,0.6339,0.7044,0.8314,0.8449,0.8512,0.9138,0.9985,1.0000,0.7544,0.4661,0.3924,0.3849,0.4674,0.4245,0.3095,0.0752,0.2885,0.4072,0.3170,0.2863,0.2634,0.0541,0.1874,0.3459,0.4646,0.4366,0.2581,0.1319,0.0505,0.0112,0.0059,0.0041,0.0056,0.0104,0.0079,0.0014,0.0054,0.0015,0.0006,0.0081,0.0043,M
0.0635,0.0709,0.0453,0.0333,0.0185,0.1260,0.1015,0.1918,0.3362,0.3900,0.4674,0.5632,0.5506,0.4343,0.3052,0.3492,0.3975,0.3875,0.5280,0.7198,0.7702,0.8562,0.8688,0.9236,1.0000,0.9662,0.9822,0.7360,0.4158,0.2918,0.3280,0.3690,0.3450,0.2863,0.0864,0.3724,0.4649,0.3488,0.1817,0.1142,0.1220,0.2621,0.4461,0.4726,0.3263,0.1423,0.0390,0.0406,0.0311,0.0086,0.0154,0.0048,0.0025,0.0087,0.0072,0.0095,0.0086,0.0085,0.0040,0.0051,M
0.0201,0.0165,0.0344,0.0330,0.0397,0.0443,0.0684,0.0903,0.1739,0.2571,0.2931,0.3108,0.3603,0.3002,0.2718,0.2007,0.1801,0.2234,0.3568,0.5492,0.7209,0.8318,0.8864,0.9520,0.9637,1.0000,0.9673,0.8664,0.7896,0.6345,0.5351,0.4056,0.2563,0.2894,0.3588,0.4296,0.4773,0.4516,0.3765,0.3051,0.1921,0.1184,0.1984,0.1570,0.0660,0.1294,0.0797,0.0052,0.0233,0.0152,0.0125,0.0054,0.0057,0.0137,0.0109,0.0035,0.0056,0.0105,0.0082,0.0036,M
0.0197,0.0394,0.0384,0.0076,0.0251,0.0629,0.0747,0.0578,0.1357,0.1695,0.1734,0.2470,0.3141,0.3297,0.2759,0.2056,0.1162,0.1884,0.3390,0.3926,0.4282,0.5418,0.6448,0.7223,0.7853,0.7984,0.8847,0.9582,0.8990,0.6831,0.6108,0.5480,0.5058,0.4476,0.2401,0.1405,0.1772,0.1742,0.3326,0.4021,0.3009,0.2075,0.1206,0.0255,0.0298,0.0691,0.0781,0.0777,0.0369,0.0057,0.0091,0.0134,0.0097,0.0042,0.0058,0.0072,0.0041,0.0045,0.0047,0.0054,M
0.0394,0.0420,0.0446,0.0551,0.0597,0.1416,0.0956,0.0802,0.1618,0.2558,0.3078,0.3404,0.3400,0.3951,0.3352,0.2252,0.2086,0.2248,0.3382,0.4578,0.6474,0.6708,0.7007,0.7619,0.7745,0.6767,0.7373,0.7834,0.9619,1.0000,0.8086,0.5558,0.5409,0.4988,0.3108,0.2897,0.2244,0.0960,0.2287,0.3228,0.3454,0.3882,0.3240,0.0926,0.1173,0.0566,0.0766,0.0969,0.0588,0.0050,0.0118,0.0146,0.0040,0.0114,0.0032,0.0062,0.0101,0.0068,0.0053,0.0087,M
0.0310,0.0221,0.0433,0.0191,0.0964,0.1827,0.1106,0.1702,0.2804,0.4432,0.5222,0.5611,0.5379,0.4048,0.2245,0.1784,0.2297,0.2720,0.5209,0.6898,0.8202,0.8780,0.7600,0.7616,0.7152,0.7288,0.8686,0.9509,0.8348,0.5730,0.4363,0.4289,0.4240,0.3156,0.1287,0.1477,0.2062,0.2400,0.5173,0.5168,0.1491,0.2407,0.3415,0.4494,0.4624,0.2001,0.0775,0.1232,0.0783,0.0089,0.0249,0.0204,0.0059,0.0053,0.0079,0.0037,0.0015,0.0056,0.0067,0.0054,M
0.0423,0.0321,0.0709,0.0108,0.1070,0.0973,0.0961,0.1323,0.2462,0.2696,0.3412,0.4292,0.3682,0.3940,0.2965,0.3172,0.2825,0.3050,0.2408,0.5420,0.6802,0.6320,0.5824,0.6805,0.5984,0.8412,0.9911,0.9187,0.8005,0.6713,0.5632,0.7332,0.6038,0.2575,0.0349,0.1799,0.3039,0.4760,0.5756,0.4254,0.5046,0.7179,0.6163,0.5663,0.5749,0.3593,0.2526,0.2299,0.1271,0.0356,0.0367,0.0176,0.0035,0.0093,0.0121,0.0075,0.0056,0.0021,0.0043,0.0017,M
0.0095,0.0308,0.0539,0.0411,0.0613,0.1039,0.1016,0.1394,0.2592,0.3745,0.4229,0.4499,0.5404,0.4303,0.3333,0.3496,0.3426,0.2851,0.4062,0.6833,0.7650,0.6670,0.5703,0.5995,0.6484,0.8614,0.9819,0.9380,0.8435,0.6074,0.5403,0.6890,0.5977,0.3244,0.0516,0.3157,0.3590,0.3881,0.5716,0.4314,0.3051,0.4393,0.4302,0.4831,0.5084,0.1952,0.1539,0.2037,0.1054,0.0251,0.0357,0.0181,0.0019,0.0102,0.0133,0.0040,0.0042,0.0030,0.0031,0.0033,M
0.0096,0.0404,0.0682,0.0688,0.0887,0.0932,0.0955,0.2140,0.2546,0.2952,0.4025,0.5148,0.4901,0.4127,0.3575,0.3447,0.3068,0.2945,0.4351,0.7264,0.8147,0.8103,0.6665,0.6958,0.7748,0.8688,1.0000,0.9941,0.8793,0.6482,0.5876,0.6408,0.4972,0.2755,0.0300,0.3356,0.3167,0.4133,0.6281,0.4977,0.2613,0.4697,0.4806,0.4921,0.5294,0.2216,0.1401,0.1888,0.0947,0.0134,0.0310,0.0237,0.0078,0.0144,0.0170,0.0012,0.0109,0.0036,0.0043,0.0018,M
0.0269,0.0383,0.0505,0.0707,0.1313,0.2103,0.2263,0.2524,0.3595,0.5915,0.6675,0.5679,0.5175,0.3334,0.2002,0.2856,0.2937,0.3424,0.5949,0.7526,0.8959,0.8147,0.7109,0.7378,0.7201,0.8254,0.8917,0.9820,0.8179,0.4848,0.3203,0.2775,0.2382,0.2911,0.1675,0.3156,0.1869,0.3391,0.5993,0.4124,0.1181,0.3651,0.4655,0.4777,0.3517,0.0920,0.1227,0.1785,0.1085,0.0300,0.0346,0.0167,0.0199,0.0145,0.0081,0.0045,0.0043,0.0027,0.0055,0.0057,M
0.0340,0.0625,0.0381,0.0257,0.0441,0.1027,0.1287,0.1850,0.2647,0.4117,0.5245,0.5341,0.5554,0.3915,0.2950,0.3075,0.3021,0.2719,0.5443,0.7932,0.8751,0.8667,0.7107,0.6911,0.7287,0.8792,1.0000,0.9816,0.8984,0.6048,0.4934,0.5371,0.4586,0.2908,0.0774,0.2249,0.1602,0.3958,0.6117,0.5196,0.2321,0.4370,0.3797,0.4322,0.4892,0.1901,0.0940,0.1364,0.0906,0.0144,0.0329,0.0141,0.0019,0.0067,0.0099,0.0042,0.0057,0.0051,0.0033,0.0058,M
0.0209,0.0191,0.0411,0.0321,0.0698,0.1579,0.1438,0.1402,0.3048,0.3914,0.3504,0.3669,0.3943,0.3311,0.3331,0.3002,0.2324,0.1381,0.3450,0.4428,0.4890,0.3677,0.4379,0.4864,0.6207,0.7256,0.6624,0.7689,0.7981,0.8577,0.9273,0.7009,0.4851,0.3409,0.1406,0.1147,0.1433,0.1820,0.3605,0.5529,0.5988,0.5077,0.5512,0.5027,0.7034,0.5904,0.4069,0.2761,0.1584,0.0510,0.0054,0.0078,0.0201,0.0104,0.0039,0.0031,0.0062,0.0087,0.0070,0.0042,M
0.0368,0.0279,0.0103,0.0566,0.0759,0.0679,0.0970,0.1473,0.2164,0.2544,0.2936,0.2935,0.2657,0.3187,0.2794,0.2534,0.1980,0.1929,0.2826,0.3245,0.3504,0.3324,0.4217,0.4774,0.4808,0.6325,0.8334,0.9458,1.0000,0.8425,0.5524,0.4795,0.5200,0.3968,0.1940,0.1519,0.2010,0.1736,0.1029,0.2244,0.3717,0.4449,0.3939,0.2030,0.2010,0.2187,0.1840,0.1477,0.0971,0.0224,0.0151,0.0105,0.0024,0.0018,0.0057,0.0092,0.0009,0.0086,0.0110,0.0052,M
0.0089,0.0274,0.0248,0.0237,0.0224,0.0845,0.1488,0.1224,0.1569,0.2119,0.3003,0.3094,0.2743,0.2547,0.1870,0.1452,0.1457,0.2429,0.3259,0.3679,0.3355,0.3100,0.3914,0.5280,0.6409,0.7707,0.8754,1.0000,0.9806,0.6969,0.4973,0.5020,0.5359,0.3842,0.1848,0.1149,0.1570,0.1311,0.1583,0.2631,0.3103,0.4512,0.3785,0.1269,0.1459,0.1092,0.1485,0.1385,0.0716,0.0176,0.0199,0.0096,0.0103,0.0093,0.0025,0.0044,0.0021,0.0069,0.0060,0.0018,M
0.0158,0.0239,0.0150,0.0494,0.0988,0.1425,0.1463,0.1219,0.1697,0.1923,0.2361,0.2719,0.3049,0.2986,0.2226,0.1745,0.2459,0.3100,0.3572,0.4283,0.4268,0.3735,0.4585,0.6094,0.7221,0.7595,0.8706,1.0000,0.9815,0.7187,0.5848,0.4192,0.3756,0.3263,0.1944,0.1394,0.1670,0.1275,0.1666,0.2574,0.2258,0.2777,0.1613,0.1335,0.1976,0.1234,0.1554,0.1057,0.0490,0.0097,0.0223,0.0121,0.0108,0.0057,0.0028,0.0079,0.0034,0.0046,0.0022,0.0021,M
0.0156,0.0210,0.0282,0.0596,0.0462,0.0779,0.1365,0.0780,0.1038,0.1567,0.2476,0.2783,0.2896,0.2956,0.3189,0.1892,0.1730,0.2226,0.2427,0.3149,0.4102,0.3808,0.4896,0.6292,0.7519,0.7985,0.8830,0.9915,0.9223,0.6981,0.6167,0.5069,0.3921,0.3524,0.2183,0.1245,0.1592,0.1626,0.2356,0.2483,0.2437,0.2715,0.1184,0.1157,0.1449,0.1883,0.1954,0.1492,0.0511,0.0155,0.0189,0.0150,0.0060,0.0082,0.0091,0.0038,0.0056,0.0056,0.0048,0.0024,M
0.0315,0.0252,0.0167,0.0479,0.0902,0.1057,0.1024,0.1209,0.1241,0.1533,0.2128,0.2536,0.2686,0.2803,0.1886,0.1485,0.2160,0.2417,0.2989,0.3341,0.3786,0.3956,0.5232,0.6913,0.7868,0.8337,0.9199,1.0000,0.8990,0.6456,0.5967,0.4355,0.2997,0.2294,0.1866,0.0922,0.1829,0.1743,0.2452,0.2407,0.2518,0.3184,0.1685,0.0675,0.1186,0.1833,0.1878,0.1114,0.0310,0.0143,0.0138,0.0108,0.0062,0.0044,0.0072,0.0007,0.0054,0.0035,0.0001,0.0055,M
0.0056,0.0267,0.0221,0.0561,0.0936,0.1146,0.0706,0.0996,0.1673,0.1859,0.2481,0.2712,0.2934,0.2637,0.1880,0.1405,0.2028,0.2613,0.2778,0.3346,0.3830,0.4003,0.5114,0.6860,0.7490,0.7843,0.9021,1.0000,0.8888,0.6511,0.6083,0.4463,0.2948,0.1729,0.1488,0.0801,0.1770,0.1382,0.2404,0.2046,0.1970,0.2778,0.1377,0.0685,0.0664,0.1665,0.1807,0.1245,0.0516,0.0044,0.0185,0.0072,0.0055,0.0074,0.0068,0.0084,0.0037,0.0024,0.0034,0.0007,M
0.0203,0.0121,0.0380,0.0128,0.0537,0.0874,0.1021,0.0852,0.1136,0.1747,0.2198,0.2721,0.2105,0.1727,0.2040,0.1786,0.1318,0.2260,0.2358,0.3107,0.3906,0.3631,0.4809,0.6531,0.7812,0.8395,0.9180,0.9769,0.8937,0.7022,0.6500,0.5069,0.3903,0.3009,0.1565,0.0985,0.2200,0.2243,0.2736,0.2152,0.2438,0.3154,0.2112,0.0991,0.0594,0.1940,0.1937,0.1082,0.0336,0.0177,0.0209,0.0134,0.0094,0.0047,0.0045,0.0042,0.0028,0.0036,0.0013,0.0016,M
0.0392,0.0108,0.0267,0.0257,0.0410,0.0491,0.1053,0.1690,0.2105,0.2471,0.2680,0.3049,0.2863,0.2294,0.1165,0.2127,0.2062,0.2222,0.3241,0.4330,0.5071,0.5944,0.7078,0.7641,0.8878,0.9711,0.9880,0.9812,0.9464,0.8542,0.6457,0.3397,0.3828,0.3204,0.1331,0.0440,0.1234,0.2030,0.1652,0.1043,0.1066,0.2110,0.2417,0.1631,0.0769,0.0723,0.0912,0.0812,0.0496,0.0101,0.0089,0.0083,0.0080,0.0026,0.0079,0.0042,0.0071,0.0044,0.0022,0.0014,M
0.0129,0.0141,0.0309,0.0375,0.0767,0.0787,0.0662,0.1108,0.1777,0.2245,0.2431,0.3134,0.3206,0.2917,0.2249,0.2347,0.2143,0.2939,0.4898,0.6127,0.7531,0.7718,0.7432,0.8673,0.9308,0.9836,1.0000,0.9595,0.8722,0.6862,0.4901,0.3280,0.3115,0.1969,0.1019,0.0317,0.0756,0.0907,0.1066,0.1380,0.0665,0.1475,0.2470,0.2788,0.2709,0.2283,0.1818,0.1185,0.0546,0.0219,0.0204,0.0124,0.0093,0.0072,0.0019,0.0027,0.0054,0.0017,0.0024,0.0029,M
0.0050,0.0017,0.0270,0.0450,0.0958,0.0830,0.0879,0.1220,0.1977,0.2282,0.2521,0.3484,0.3309,0.2614,0.1782,0.2055,0.2298,0.3545,0.6218,0.7265,0.8346,0.8268,0.8366,0.9408,0.9510,0.9801,0.9974,1.0000,0.9036,0.6409,0.3857,0.2908,0.2040,0.1653,0.1769,0.1140,0.0740,0.0941,0.0621,0.0426,0.0572,0.1068,0.1909,0.2229,0.2203,0.2265,0.1766,0.1097,0.0558,0.0142,0.0281,0.0165,0.0056,0.0010,0.0027,0.0062,0.0024,0.0063,0.0017,0.0028,M
0.0366,0.0421,0.0504,0.0250,0.0596,0.0252,0.0958,0.0991,0.1419,0.1847,0.2222,0.2648,0.2508,0.2291,0.1555,0.1863,0.2387,0.3345,0.5233,0.6684,0.7766,0.7928,0.7940,0.9129,0.9498,0.9835,1.0000,0.9471,0.8237,0.6252,0.4181,0.3209,0.2658,0.2196,0.1588,0.0561,0.0948,0.1700,0.1215,0.1282,0.0386,0.1329,0.2331,0.2468,0.1960,0.1985,0.1570,0.0921,0.0549,0.0194,0.0166,0.0132,0.0027,0.0022,0.0059,0.0016,0.0025,0.0017,0.0027,0.0027,M
0.0238,0.0318,0.0422,0.0399,0.0788,0.0766,0.0881,0.1143,0.1594,0.2048,0.2652,0.3100,0.2381,0.1918,0.1430,0.1735,0.1781,0.2852,0.5036,0.6166,0.7616,0.8125,0.7793,0.8788,0.8813,0.9470,1.0000,0.9739,0.8446,0.6151,0.4302,0.3165,0.2869,0.2017,0.1206,0.0271,0.0580,0.1262,0.1072,0.1082,0.0360,0.1197,0.2061,0.2054,0.1878,0.2047,0.1716,0.1069,0.0477,0.0170,0.0186,0.0096,0.0071,0.0084,0.0038,0.0026,0.0028,0.0013,0.0035,0.0060,M
0.0116,0.0744,0.0367,0.0225,0.0076,0.0545,0.1110,0.1069,0.1708,0.2271,0.3171,0.2882,0.2657,0.2307,0.1889,0.1791,0.2298,0.3715,0.6223,0.7260,0.7934,0.8045,0.8067,0.9173,0.9327,0.9562,1.0000,0.9818,0.8684,0.6381,0.3997,0.3242,0.2835,0.2413,0.2321,0.1260,0.0693,0.0701,0.1439,0.1475,0.0438,0.0469,0.1476,0.1742,0.1555,0.1651,0.1181,0.0720,0.0321,0.0056,0.0202,0.0141,0.0103,0.0100,0.0034,0.0026,0.0037,0.0044,0.0057,0.0035,M
0.0131,0.0387,0.0329,0.0078,0.0721,0.1341,0.1626,0.1902,0.2610,0.3193,0.3468,0.3738,0.3055,0.1926,0.1385,0.2122,0.2758,0.4576,0.6487,0.7154,0.8010,0.7924,0.8793,1.0000,0.9865,0.9474,0.9474,0.9315,0.8326,0.6213,0.3772,0.2822,0.2042,0.2190,0.2223,0.1327,0.0521,0.0618,0.1416,0.1460,0.0846,0.1055,0.1639,0.1916,0.2085,0.2335,0.1964,0.1300,0.0633,0.0183,0.0137,0.0150,0.0076,0.0032,0.0037,0.0071,0.0040,0.0009,0.0015,0.0085,M
0.0335,0.0258,0.0398,0.0570,0.0529,0.1091,0.1709,0.1684,0.1865,0.2660,0.3188,0.3553,0.3116,0.1965,0.1780,0.2794,0.2870,0.3969,0.5599,0.6936,0.7969,0.7452,0.8203,0.9261,0.8810,0.8814,0.9301,0.9955,0.8576,0.6069,0.3934,0.2464,0.1645,0.1140,0.0956,0.0080,0.0702,0.0936,0.0894,0.1127,0.0873,0.1020,0.1964,0.2256,0.1814,0.2012,0.1688,0.1037,0.0501,0.0136,0.0130,0.0120,0.0039,0.0053,0.0062,0.0046,0.0045,0.0022,0.0005,0.0031,M
0.0272,0.0378,0.0488,0.0848,0.1127,0.1103,0.1349,0.2337,0.3113,0.3997,0.3941,0.3309,0.2926,0.1760,0.1739,0.2043,0.2088,0.2678,0.2434,0.1839,0.2802,0.6172,0.8015,0.8313,0.8440,0.8494,0.9168,1.0000,0.7896,0.5371,0.6472,0.6505,0.4959,0.2175,0.0990,0.0434,0.1708,0.1979,0.1880,0.1108,0.1702,0.0585,0.0638,0.1391,0.0638,0.0581,0.0641,0.1044,0.0732,0.0275,0.0146,0.0091,0.0045,0.0043,0.0043,0.0098,0.0054,0.0051,0.0065,0.0103,M
0.0187,0.0346,0.0168,0.0177,0.0393,0.1630,0.2028,0.1694,0.2328,0.2684,0.3108,0.2933,0.2275,0.0994,0.1801,0.2200,0.2732,0.2862,0.2034,0.1740,0.4130,0.6879,0.8120,0.8453,0.8919,0.9300,0.9987,1.0000,0.8104,0.6199,0.6041,0.5547,0.4160,0.1472,0.0849,0.0608,0.0969,0.1411,0.1676,0.1200,0.1201,0.1036,0.1977,0.1339,0.0902,0.1085,0.1521,0.1363,0.0858,0.0290,0.0203,0.0116,0.0098,0.0199,0.0033,0.0101,0.0065,0.0115,0.0193,0.0157,M
0.0323,0.0101,0.0298,0.0564,0.0760,0.0958,0.0990,0.1018,0.1030,0.2154,0.3085,0.3425,0.2990,0.1402,0.1235,0.1534,0.1901,0.2429,0.2120,0.2395,0.3272,0.5949,0.8302,0.9045,0.9888,0.9912,0.9448,1.0000,0.9092,0.7412,0.7691,0.7117,0.5304,0.2131,0.0928,0.1297,0.1159,0.1226,0.1768,0.0345,0.1562,0.0824,0.1149,0.1694,0.0954,0.0080,0.0790,0.1255,0.0647,0.0179,0.0051,0.0061,0.0093,0.0135,0.0063,0.0063,0.0034,0.0032,0.0062,0.0067,M
0.0522,0.0437,0.0180,0.0292,0.0351,0.1171,0.1257,0.1178,0.1258,0.2529,0.2716,0.2374,0.1878,0.0983,0.0683,0.1503,0.1723,0.2339,0.1962,0.1395,0.3164,0.5888,0.7631,0.8473,0.9424,0.9986,0.9699,1.0000,0.8630,0.6979,0.7717,0.7305,0.5197,0.1786,0.1098,0.1446,0.1066,0.1440,0.1929,0.0325,0.1490,0.0328,0.0537,0.1309,0.0910,0.0757,0.1059,0.1005,0.0535,0.0235,0.0155,0.0160,0.0029,0.0051,0.0062,0.0089,0.0140,0.0138,0.0077,0.0031,M
0.0303,0.0353,0.0490,0.0608,0.0167,0.1354,0.1465,0.1123,0.1945,0.2354,0.2898,0.2812,0.1578,0.0273,0.0673,0.1444,0.2070,0.2645,0.2828,0.4293,0.5685,0.6990,0.7246,0.7622,0.9242,1.0000,0.9979,0.8297,0.7032,0.7141,0.6893,0.4961,0.2584,0.0969,0.0776,0.0364,0.1572,0.1823,0.1349,0.0849,0.0492,0.1367,0.1552,0.1548,0.1319,0.0985,0.1258,0.0954,0.0489,0.0241,0.0042,0.0086,0.0046,0.0126,0.0036,0.0035,0.0034,0.0079,0.0036,0.0048,M
0.0260,0.0363,0.0136,0.0272,0.0214,0.0338,0.0655,0.1400,0.1843,0.2354,0.2720,0.2442,0.1665,0.0336,0.1302,0.1708,0.2177,0.3175,0.3714,0.4552,0.5700,0.7397,0.8062,0.8837,0.9432,1.0000,0.9375,0.7603,0.7123,0.8358,0.7622,0.4567,0.1715,0.1549,0.1641,0.1869,0.2655,0.1713,0.0959,0.0768,0.0847,0.2076,0.2505,0.1862,0.1439,0.1470,0.0991,0.0041,0.0154,0.0116,0.0181,0.0146,0.0129,0.0047,0.0039,0.0061,0.0040,0.0036,0.0061,0.0115,M


==> anc/figs/sim/logistic.py <==
"""Bayesian logistic regression with prior N(0, s^2 I). Default data: Wisconsin diagnostic breast
cancer (sklearn), standardized covariates plus an intercept. Set LOGIT_DATA=sonar for the UCI Sonar data
(sonar.all-data, 208 observations, 60 covariates) or LOGIT_DATA=german for the UCI German credit data
(german.data-numeric); these are rescaled to mean 0 and standard deviation 0.5 plus an intercept, as in
Chopin and Ridgway (2017). In the coordinates phi = theta/s the potential is
U(phi) = sum_i log(1+exp(-z_i.phi)) + |phi|^2/2 with z_i = s y_i x_i, so m = 1 and
L = 1 + lambda_max(Z^T Z)/4 = kappa exactly (global bounds). The prior scale s sets kappa.
usage: python3 logistic.py out.jsonl kappas modes T N"""
import sys, os, json, numpy as np
from numba import njit
sys.path.insert(0, os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'empirical'))
from sklearn.datasets import load_breast_cancer

@njit(cache=True)
def ug_logit(x, g, P, M):
    n, d = M.shape
    U = 0.0
    for j in range(d):
        g[j] = x[j]; U += 0.5 * x[j] * x[j]
    for i in range(n):
        a = 0.0
        for j in range(d):
            a += M[i, j] * x[j]
        # softplus(-a) and its derivative -sigmoid(-a)
        if a > 0:
            e = np.exp(-a); U += np.log1p(e); w = e / (1.0 + e)
        else:
            e = np.exp(a); U += -a + np.log1p(e); w = 1.0 / (1.0 + e)
        for j in range(d):
            g[j] -= w * M[i, j]
    return U

def data():
    if os.environ.get("LOGIT_DATA", "breast_cancer") == "breast_cancer":
        X, y = load_breast_cancer(return_X_y=True)
        X = (X - X.mean(0)) / X.std(0)
        X = np.hstack([X, np.ones((X.shape[0], 1))])
        return X * (2 * y - 1)[:, None]
    here = os.path.join(os.path.dirname(os.path.abspath(__file__)), "data")
    if os.environ.get("LOGIT_DATA", "breast_cancer") == "sonar":
        D = np.loadtxt(os.path.join(here, "sonar.all-data"), delimiter=",",
                       converters={60: lambda b: 1.0 if (b.decode() if isinstance(b, bytes) else b) == "R" else 0.0})
        X, y = D[:, :-1], 2 * D[:, -1] - 1
    else:
        D = np.loadtxt(os.path.join(here, "german.data-numeric"))
        X, y = D[:, :-1], np.where(D[:, -1] == 1, 1.0, -1.0)
    X = 0.5 * (X - X.mean(0)) / X.std(0)
    X = np.hstack([np.ones((X.shape[0], 1)), X])
    return X * y[:, None]

def target(kap):
    Z0 = data(); lam = np.linalg.eigvalsh(Z0.T @ Z0).max()
    s = np.sqrt(4 * (kap - 1) / lam); M = np.ascontiguousarray(Z0 * s)
    d = M.shape[1]; P = np.zeros(1)
    x = np.zeros(d); g = np.zeros(d)
    for _ in range(100):                       # Newton for the mode
        ug_logit(x, g, P, M)
        a = M @ x; w = 1 / (1 + np.exp(-a)); W = w * (1 - w)
        Hs = np.eye(d) + (M * W[:, None]).T @ M
        x = x - np.linalg.solve(Hs, g)
    return dict(ug=ug_logit, P=P, M=M, d=d, x0=x, s=s, kb=d)

if __name__ == "__main__":
    from sweep import run_one
    out = sys.argv[1]; kaps = [float(a) for a in sys.argv[2].split(',')]
    modes = [int(a) for a in sys.argv[3].split(',')]; T = float(sys.argv[4]); N = int(sys.argv[5])
    for kap in kaps:
        t = target(kap); d = t['d']; c = 2.0 / np.sqrt(d + 2)
        for mode in modes:
            r, _ = run_one(t, kap, mode, c, T, N)
            row = dict(target='logistic_' + os.environ.get('LOGIT_DATA', 'breast_cancer'), kappa=kap, d=d, c=c, s=t['s'], mode=mode, T=T, N=N,
                       **{k: v for k, v in r.items() if k != 'taus'})
            print(json.dumps({k: (round(v, 4) if isinstance(v, float) else v) for k, v in row.items()}), flush=True)
            with open(out, 'a') as f:
                f.write(json.dumps(row) + "\n")


==> anc/figs/sim/logistic_global.py <==
"""Logistic regression with the step of Theorem 1: h = c/sqrt(L), L = 1 + s^2 lambda_max(Z^T Z)/4
the global bound, c = 2/sqrt(d+2). usage: python3 logistic_global.py out.jsonl s_list T N
Rows are appended to out.jsonl; use a new or empty file."""
import sys, os, json, numpy as np
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
sys.path.insert(0, os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'empirical'))
import logistic
from sweep import run_one
out = sys.argv[1]; ss = [float(a) for a in sys.argv[2].split(',')]; T = float(sys.argv[3]); N = int(sys.argv[4])
Z0 = logistic.data(); lam = np.linalg.eigvalsh(Z0.T @ Z0).max()
for s in ss:
    kap = 1 + s * s * lam / 4; t = logistic.target(kap); c = 2 / np.sqrt(t['d'] + 2)
    for mode in (1, 2):
        r, _ = run_one(t, kap, mode, c, T, N)
        row = dict(target='logistic_' + os.environ.get('LOGIT_DATA', 'breast_cancer'), d=t['d'], s=s, kappa=kap, c=c, mode=mode, T=T, N=N, **{k: v for k, v in r.items() if k != 'taus'})
        print(json.dumps({k: (round(v, 4) if isinstance(v, float) else v) for k, v in row.items()}), flush=True)
        with open(out, 'a') as f: f.write(json.dumps(row) + "\n")


==> anc/figs/sim/logistic_hess.py <==
"""Spread of the largest Hessian eigenvalue of U along a chain with Neal's uniform, relative to
its value Lhat at the mode, for the logistic regression target (Section 7)."""
import sys, os, numpy as np
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
sys.path.insert(0, os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'empirical'))
import logistic
from lib import run_chain
Z0 = logistic.data(); lam = np.linalg.eigvalsh(Z0.T @ Z0).max()
def hmax(M, x):
    a = M @ x; w = 1 / (1 + np.exp(-a)); W = w * (1 - w)
    return np.linalg.eigvalsh(np.eye(M.shape[1]) + (M * W[:, None]).T @ M).max()
for s in [float(a) for a in (sys.argv[1] if len(sys.argv) > 1 else "0.2,1.6,12.8").split(",")]:
    t = logistic.target(1 + s * s * lam / 4); M = t['M']; Lhat = hmax(M, t['x0'])
    h = 1.0 / np.sqrt(Lhat); N = 4; d = t['d']
    X = np.tile(t['x0'], (N, 1)); V = np.random.default_rng(0).normal(size=(N, d))
    ev = max(1, int(round(0.5 / h))); burn = int(20 / h); ns = burn + int(200 / h)
    rec, inst, *_ = run_chain(t['ug'], t['P'], M, X, V, h, 2.0, ns, 2, max(1, int(round(1 / h))), ev, burn, 3, np.ones(N))
    xs = inst[:, :, :d].reshape(-1, d)
    hs = np.array([hmax(M, x) for x in xs[::max(1, len(xs) // 400)]]) / Lhat
    print(s, round(Lhat, 1), np.round(np.quantile(hs, [0.1, 0.5, 0.9]), 3))


==> anc/figs/sim/logistic_sweep.py <==
"""Bayesian logistic regression sweep for Section 7. For each prior scale s, the step is
h = c / sqrt(Lhat) with Lhat the largest eigenvalue of the Hessian of U at the mode (m = 1 in
the coordinates of logistic.py), and kappa_hat = Lhat. gamma = 2, Neal's uniform redrawn once
per unit of time. usage: python3 logistic_sweep.py out.jsonl s_list modes T N c
Rows are appended to out.jsonl; use a new or empty file."""
import sys, os, json, numpy as np
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
sys.path.insert(0, os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'empirical'))
import logistic
from sweep import run_one

if __name__ == "__main__":
    out = sys.argv[1]; ss = [float(a) for a in sys.argv[2].split(',')]
    modes = [int(a) for a in sys.argv[3].split(',')]; T = float(sys.argv[4]); N = int(sys.argv[5])
    c = float(sys.argv[6])
    Z0 = logistic.data(); lam = np.linalg.eigvalsh(Z0.T @ Z0).max()
    for s in ss:
        t = logistic.target(1 + s * s * lam / 4); M = t['M']; x = t['x0']
        a = M @ x; w = 1 / (1 + np.exp(-a)); W = w * (1 - w)
        Lhat = float(np.linalg.eigvalsh(np.eye(t['d']) + (M * W[:, None]).T @ M).max())
        for mode in modes:
            r, _ = run_one(t, Lhat, mode, c, T, N)
            row = dict(target='logistic_' + os.environ.get('LOGIT_DATA', 'breast_cancer'), s=s, kappa_hat=Lhat, kappa_global=1 + s * s * lam / 4,
                       d=t['d'], c=c, mode=mode, T=T, N=N, **{k: v for k, v in r.items() if k != 'taus'})
            print(json.dumps({k: (round(v, 4) if isinstance(v, float) else v) for k, v in row.items()}), flush=True)
            with open(out, 'a') as f:
                f.write(json.dumps(row) + "\n")


==> anc/figs/sim/logit_figs.py <==
"""Data for Figures 1 and 2 on the Sonar posterior of Section 7 (LOGIT_DATA=sonar).
gamma = 2, h = c/sqrt(Lhat), Lhat the largest Hessian eigenvalue of U at the mode, m = 1.
usage: python3 logit_figs.py explore s c        (statistics over 40 runs of one unit of time)
       python3 logit_figs.py schematic s c seed (writes ../neal_schematic.json)
       python3 logit_figs.py trace s1,s2 c seed (writes ../neal_trace.json)"""
import sys, os, numpy as np
os.environ.setdefault("LOGIT_DATA", "sonar")
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import logistic

def setup(s, c):
    Z0 = logistic.data(); lam = np.linalg.eigvalsh(Z0.T @ Z0).max()
    t = logistic.target(1 + s * s * lam / 4); M = t['M']; x0 = t['x0']; d = t['d']
    a = M @ x0; w = 1 / (1 + np.exp(-a)); W = w * (1 - w)
    Lhat = float(np.linalg.eigvalsh(np.eye(d) + (M * W[:, None]).T @ M).max())
    h = c / np.sqrt(Lhat); r = np.exp(-h); sg = np.sqrt(1 - r * r)
    def grad(x):
        g = np.zeros(d); U = logistic.ug_logit(x, g, t['P'], M); return U, g
    return dict(d=d, x0=x0, h=h, r=r, sg=sg, grad=grad, Lhat=Lhat)

def burn(S, rng, T=50.0):
    d, h, r, sg, grad = S['d'], S['h'], S['r'], S['sg'], S['grad']
    x = S['x0'].copy(); v = rng.standard_normal(d); U, g = grad(x)
    for _ in range(int(T / h)):
        v = r * v + sg * rng.standard_normal(d); V = v - 0.5 * h * g; x = x + h * V
        U, g = grad(x); v = V - 0.5 * h * g; v = r * v + sg * rng.standard_normal(d)
    return x, v

def run(S, x, v, noises, thresholds, neal, ell0):
    h, r, sg, grad = S['h'], S['r'], S['sg'], S['grad']
    U, g = grad(x); ell = ell0; out = dict(dH=[], thr=[], acc=[])
    for k in range(len(noises)):
        xi, xi2 = noises[k]
        v = r * v + sg * xi
        V = v - 0.5 * h * g; x1 = x + h * V; U1, g1 = grad(x1); v1 = V - 0.5 * h * g1
        dH = U1 + 0.5 * v1 @ v1 - U - 0.5 * v @ v
        thr = ell if neal else thresholds[k]
        out['dH'].append(dH); out['thr'].append(thr)
        if thr > dH:
            x, v, U, g = x1, v1, U1, g1
            if neal: ell -= dH
            out['acc'].append(1)
        else:
            v = -v; out['acc'].append(0)
        v = r * v + sg * xi2
    return {k: np.array(w) for k, w in out.items()}

def one(S, seed):
    rng = np.random.default_rng(seed); d = S['d']
    x, v = burn(S, rng)
    n = int(round(1 / S['h']))
    noises = [(rng.standard_normal(d), rng.standard_normal(d)) for _ in range(n)]
    thr = rng.exponential(size=n); ell0 = rng.exponential()
    F = run(S, x.copy(), v.copy(), noises, thr, False, None)
    N = run(S, x.copy(), v.copy(), noises, None, True, ell0)
    return F, N, ell0

def _save(path, **arrays):
    import json
    json.dump({k: np.asarray(v).tolist() for k, v in arrays.items()}, open(path, 'w'))


if __name__ == "__main__":
    cmd = sys.argv[1]
    if cmd == "explore":
        S = setup(float(sys.argv[2]), float(sys.argv[3])); nf = []; nn = []
        for seed in range(40):
            F, N, _ = one(S, seed); nf.append(int((1 - F['acc']).sum())); nn.append(int((1 - N['acc']).sum()))
        print("Lhat", round(S['Lhat'], 1), "steps", int(round(1 / S['h'])))
        print("fresh rejections", nf); print("nonrev rejections", nn)
        print("frac fresh>=1", np.mean(np.array(nf) > 0), "frac nonrev=0", np.mean(np.array(nn) == 0))
    elif cmd == "schematic":
        S = setup(float(sys.argv[2]), float(sys.argv[3])); F, N, ell0 = one(S, int(sys.argv[4]))
        print("rejections", int((1 - F['acc']).sum()), int((1 - N['acc']).sum()))
        _save(os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'neal_schematic.json'),
                 h=S['h'], ell0=ell0, **{'F_' + k: w for k, w in F.items()}, **{'N_' + k: w for k, w in N.items()})
    elif cmd == "trace":
        out = {}; c = float(sys.argv[3]); seed = int(sys.argv[4])
        for i, s in enumerate(float(a) for a in sys.argv[2].split(',')):
            S = setup(s, c); rng = np.random.default_rng(seed); x, v = burn(S, rng)
            h, r, sg, grad, d = S['h'], S['r'], S['sg'], S['grad'], S['d']
            U, g = grad(x); n = int(round(1 / h)); dHs = np.empty(n)
            for k in range(n):
                v = r * v + sg * rng.standard_normal(d); H0 = U + 0.5 * v @ v
                V = v - 0.5 * h * g; x = x + h * V; U, g = grad(x); v = V - 0.5 * h * g
                dHs[k] = U + 0.5 * v @ v - H0; v = r * v + sg * rng.standard_normal(d)
            out[f"h_{i}"] = h; out[f"dH_{i}"] = dHs; out[f"kap_{i}"] = S['Lhat']
            print(s, round(S['Lhat'], 1), n, round(dHs.sum(), 3), round(np.maximum(dHs, 0).sum(), 3))
        _save(os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'neal_trace.json'), **out)

